From Order to Distribution: An Exact Operator Framework for Forgetting in Continual Learning

A central challenge in continual learning is forgetting: the loss of performance on previously learned tasks after learning new ones. Prior theory has analyzed forgetting under random orderings of fixed task collections in overparameterized linear regression. We shift the focus from task order to task distribution, asking how its structure determines forgetting. In the linear setting with a shared solution, i.i.d. task sampling, and sequential exact fitting, we derive an exact operator identity expressing historical forgetting directly in terms of the task distribution. Building on this identity, we establish an exponential decay guarantee for expected historical forgetting under every fixed task distribution in finite dimensions, characterize its asymptotic behavior, and relate decay to the distribution's coverage of observable directions. For an individual learned task, we show that subsequent tasks can collectively support recovery without exact revisits. We derive a lower bound on recovery time and construct a task distribution attaining its inverse-coverage scaling.

==> anc/README.md <==
# From Order to Distribution: arXiv v2

This source package builds the 34-page named preprint. The main text occupies pages 1–8; references start on page 9.

## Build

Run `latexmk -pdf main.tex` from the package root. The template, bibliography, prebuilt bibliography, and all referenced figures are included.

## Appendix

- Contribution and Relation to Mathematical Tools (page 12)
- A. Preliminaries and notation (page 12)
- B. Exact dynamics and fixed-operator comparisons (page 14)
- C. Convergence and task geometry (page 19)
- D. Recovery through the task distribution (page 26)
- E. Numerical results and reproducibility (page 29)

## Reproducibility materials

Paths below are relative to this `anc` directory.

- `reproducibility/image-study/`: all 400 saved image-task curves, metadata, 200 paired comparisons, summaries, and a consistency-check script.
- `reproducibility/image-main/`: data and plotting script for the representative three-panel comparison.
- `reproducibility/recovery/`: verification of the recovery formulas and associated results.

These materials reproduce saved curves, summary statistics, and the representative plot. Original datasets and a complete raw-image-to-eigendecomposition pipeline are not included; Appendix E specifies the construction and evaluation protocol. Synthetic figure assets are included, with their mathematical construction and evaluation parameters in Appendix E.

==> anc/reproducibility/image-main/README.md <==
# Representative grouping comparison in Appendix E

The 30 NPY/JSON pairs are the five banks, two groupings, and three settings in the representative figure. Bold curves use seed 0; all other banks appear faintly. Loss values are unchanged. Run `python plot_images.py` with NumPy and Matplotlib to redraw the figure.

The full 400 saved curves and all 200 paired comparisons are in `../image-study/`. Filenames retain their original names for provenance; the current paper uses this figure to describe task-grouping effects.


==> anc/reproducibility/image-main/cifar10_split_features_s0_random_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 0,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    2,
    8,
    11,
    12,
    13,
    14,
    15,
    16,
    18,
    24,
    27,
    28,
    29,
    30,
    31,
    32,
    34,
    40,
    43,
    44,
    45,
    46,
    47,
    48,
    50,
    56,
    59,
    60,
    61,
    62,
    63,
    64,
    66,
    72,
    75,
    76,
    77,
    78,
    79,
    80,
    82,
    88,
    91,
    92,
    93,
    94,
    95,
    96,
    98,
    104,
    107,
    108,
    109,
    110,
    111,
    112,
    114,
    120,
    123,
    124,
    125,
    126,
    127,
    128,
    130,
    136,
    139,
    140,
    141,
    142,
    143,
    144,
    146,
    152,
    155,
    156,
    157,
    158,
    159
  ],
  "target_norm": 388.9669363424781,
  "fit_error": 2.886579864025407e-15,
  "tag": "cifar10_split_features_s0_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed0_bank.npz",
  "source_sha256": "90d9581153f0caa66f81aa8fcc22e84834bde5ba14d7f039d957c5603c5461ea",
  "coefficient_origin": "reused exact-configuration spectral coefficients",
  "coefficient_cache": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\outputs\\identity-discoveries\\hour-exploration\\historical_cifar10_split_seed0_features_random_n8.npz",
  "rho": 0.9968876378039114,
  "coverage_min": 0.0015599284269691503,
  "commutator": 0.14523086693500967,
  "recurrence_error": 3.0038798924466744e-15,
  "kernel_formula_error": 2.0881083320767324e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 6.161018768799953e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 6.161018768799953e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 6.161018768799953e-12
    }
  ],
  "Kmin": -0.06161018768799953,
  "Kmax": 0.0008778839656527842,
  "K_crossings": [
    0.7714846885496625
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    11
  ],
  "peak_k": 11,
  "peak_F": 0.2947277893075563,
  "F64": 0.16805208507508979,
  "F128": 0.11582407879623992,
  "F1024": 0.0030981853141445045,
  "F1_error": 2.9976021664879227e-15,
  "seconds": 0.8854475021362305
}

==> anc/reproducibility/image-main/cifar10_split_features_s0_semantic_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 0,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    2,
    8,
    11,
    12,
    13,
    14,
    15,
    16,
    18,
    24,
    27,
    28,
    29,
    30,
    31,
    32,
    34,
    40,
    43,
    44,
    45,
    46,
    47,
    48,
    50,
    56,
    59,
    60,
    61,
    62,
    63,
    64,
    66,
    72,
    75,
    76,
    77,
    78,
    79,
    80,
    82,
    88,
    91,
    92,
    93,
    94,
    95,
    96,
    98,
    104,
    107,
    108,
    109,
    110,
    111,
    112,
    114,
    120,
    123,
    124,
    125,
    126,
    127,
    128,
    130,
    136,
    139,
    140,
    141,
    142,
    143,
    144,
    146,
    152,
    155,
    156,
    157,
    158,
    159
  ],
  "target_norm": 388.9669363424781,
  "fit_error": 2.886579864025407e-15,
  "tag": "cifar10_split_features_s0_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed0_bank.npz",
  "source_sha256": "90d9581153f0caa66f81aa8fcc22e84834bde5ba14d7f039d957c5603c5461ea",
  "coefficient_origin": "reused exact-configuration spectral coefficients",
  "coefficient_cache": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\outputs\\identity-discoveries\\hour-exploration\\historical_cifar10_split_seed0_features_semantic_n8.npz",
  "rho": 0.9964332680506768,
  "coverage_min": 0.001789261024263598,
  "commutator": 0.1210463223304173,
  "recurrence_error": 1.8096635301390052e-14,
  "kernel_formula_error": 1.6274308289876416e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.5444297366067334e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.5444297366067336e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.5444297366067336e-11
    }
  ],
  "Kmin": -0.25444297366067337,
  "Kmax": 0.0007988053553962135,
  "K_crossings": [
    0.7946108367884727
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    13
  ],
  "peak_k": 13,
  "peak_F": 1.2207640559660071,
  "F64": 0.9288641385064648,
  "F128": 0.646704967653177,
  "F1024": 0.012464626250650453,
  "F1_error": 2.220446049250313e-16,
  "seconds": 0.8989665508270264
}

==> anc/reproducibility/image-main/cifar10_split_features_s1_random_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 1,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    4,
    7,
    10,
    12,
    13,
    14,
    15,
    16,
    20,
    23,
    26,
    28,
    29,
    30,
    31,
    32,
    36,
    39,
    42,
    44,
    45,
    46,
    47,
    48,
    52,
    55,
    58,
    60,
    61,
    62,
    63,
    64,
    68,
    71,
    74,
    76,
    77,
    78,
    79,
    80,
    84,
    87,
    90,
    92,
    93,
    94,
    95,
    96,
    100,
    103,
    106,
    108,
    109,
    110,
    111,
    112,
    116,
    119,
    122,
    124,
    125,
    126,
    127,
    128,
    132,
    135,
    138,
    140,
    141,
    142,
    143,
    144,
    148,
    151,
    154,
    156,
    157,
    158,
    159
  ],
  "target_norm": 325.971821070302,
  "fit_error": 1.4667074207014666e-15,
  "tag": "cifar10_split_features_s1_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed1_bank.npz",
  "source_sha256": "5039f8e669291e514606dccc8018ea4a01c2118d449cafcc76d879102efae48b",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9969489962452671,
  "coverage_min": 0.0015304339838760788,
  "commutator": 0.1520231535389106,
  "recurrence_error": 3.891535856600105e-15,
  "kernel_formula_error": 1.910429280049808e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.090366897458476e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.090366897458476e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.090366897458476e-12
    }
  ],
  "Kmin": -0.05090366897458476,
  "Kmax": 0.0009099056952385824,
  "K_crossings": [
    0.719368316353876
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    9
  ],
  "peak_k": 9,
  "peak_F": 0.2275299199449346,
  "F64": 0.11617375325157218,
  "F128": 0.07853677628212999,
  "F1024": 0.0022306466287863925,
  "F1_error": 3.885780586188048e-15,
  "seconds": 17.673593044281006
}

==> anc/reproducibility/image-main/cifar10_split_features_s1_semantic_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 1,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    4,
    7,
    10,
    12,
    13,
    14,
    15,
    16,
    20,
    23,
    26,
    28,
    29,
    30,
    31,
    32,
    36,
    39,
    42,
    44,
    45,
    46,
    47,
    48,
    52,
    55,
    58,
    60,
    61,
    62,
    63,
    64,
    68,
    71,
    74,
    76,
    77,
    78,
    79,
    80,
    84,
    87,
    90,
    92,
    93,
    94,
    95,
    96,
    100,
    103,
    106,
    108,
    109,
    110,
    111,
    112,
    116,
    119,
    122,
    124,
    125,
    126,
    127,
    128,
    132,
    135,
    138,
    140,
    141,
    142,
    143,
    144,
    148,
    151,
    154,
    156,
    157,
    158,
    159
  ],
  "target_norm": 325.971821070302,
  "fit_error": 1.4667074207014666e-15,
  "tag": "cifar10_split_features_s1_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed1_bank.npz",
  "source_sha256": "5039f8e669291e514606dccc8018ea4a01c2118d449cafcc76d879102efae48b",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9959089641232527,
  "coverage_min": 0.002052801644419103,
  "commutator": 0.11708941806039684,
  "recurrence_error": 8.167669377057048e-15,
  "kernel_formula_error": 1.2277071720356858e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.4766420937031116e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.476642093703112e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.476642093703112e-11
    }
  ],
  "Kmin": -0.2476642093703112,
  "Kmax": 0.000992621109121996,
  "K_crossings": [
    0.7743566142173002
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    11
  ],
  "peak_k": 11,
  "peak_F": 1.165636879183937,
  "F64": 0.8387197682486606,
  "F128": 0.5586481654866938,
  "F1024": 0.0074725396980481135,
  "F1_error": 8.215650382226158e-15,
  "seconds": 17.800483226776123
}

==> anc/reproducibility/image-main/cifar10_split_features_s2_random_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 2,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    7,
    8,
    11,
    15,
    16,
    17,
    19,
    20,
    23,
    24,
    27,
    31,
    32,
    33,
    35,
    36,
    39,
    40,
    43,
    47,
    48,
    49,
    51,
    52,
    55,
    56,
    59,
    63,
    64,
    65,
    67,
    68,
    71,
    72,
    75,
    79,
    80,
    81,
    83,
    84,
    87,
    88,
    91,
    95,
    96,
    97,
    99,
    100,
    103,
    104,
    107,
    111,
    112,
    113,
    115,
    116,
    119,
    120,
    123,
    127,
    128,
    129,
    131,
    132,
    135,
    136,
    139,
    143,
    144,
    145,
    147,
    148,
    151,
    152,
    155,
    159
  ],
  "target_norm": 290.33644795705527,
  "fit_error": 1.332901418567134e-15,
  "tag": "cifar10_split_features_s2_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed2_bank.npz",
  "source_sha256": "9fbbec63f96498db9c83b3d8a23e875be2191ed9315193516d4853fc5a5eac0c",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9965416173216258,
  "coverage_min": 0.0017338270336815726,
  "commutator": 0.1353036040070747,
  "recurrence_error": 3.468118231056155e-15,
  "kernel_formula_error": 1.5228053193427904e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.8141482335450626e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.814148233545062e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.814148233545063e-12
    }
  ],
  "Kmin": -0.048141482335450625,
  "Kmax": 0.000846642454676732,
  "K_crossings": [
    0.7167876025506796
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    9
  ],
  "peak_k": 9,
  "peak_F": 0.2194557957514672,
  "F64": 0.10482903908455853,
  "F128": 0.06774221229738323,
  "F1024": 0.001212774575341643,
  "F1_error": 3.4416913763379853e-15,
  "seconds": 17.991797924041748
}

==> anc/reproducibility/image-main/cifar10_split_features_s2_semantic_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 2,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    7,
    8,
    11,
    15,
    16,
    17,
    19,
    20,
    23,
    24,
    27,
    31,
    32,
    33,
    35,
    36,
    39,
    40,
    43,
    47,
    48,
    49,
    51,
    52,
    55,
    56,
    59,
    63,
    64,
    65,
    67,
    68,
    71,
    72,
    75,
    79,
    80,
    81,
    83,
    84,
    87,
    88,
    91,
    95,
    96,
    97,
    99,
    100,
    103,
    104,
    107,
    111,
    112,
    113,
    115,
    116,
    119,
    120,
    123,
    127,
    128,
    129,
    131,
    132,
    135,
    136,
    139,
    143,
    144,
    145,
    147,
    148,
    151,
    152,
    155,
    159
  ],
  "target_norm": 290.33644795705527,
  "fit_error": 1.332901418567134e-15,
  "tag": "cifar10_split_features_s2_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed2_bank.npz",
  "source_sha256": "9fbbec63f96498db9c83b3d8a23e875be2191ed9315193516d4853fc5a5eac0c",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9958900735492043,
  "coverage_min": 0.002061585919822263,
  "commutator": 0.12091281628498189,
  "recurrence_error": 1.787459069646502e-14,
  "kernel_formula_error": 1.690444659252499e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.4792352096980605e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.4792352096980606e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.479235209698061e-11
    }
  ],
  "Kmin": -0.24792352096980608,
  "Kmax": 0.0011092295689766204,
  "K_crossings": [
    0.7715203731069143
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    11
  ],
  "peak_k": 11,
  "peak_F": 1.1669292077510858,
  "F64": 0.8057616626055846,
  "F128": 0.5040445610023945,
  "F1024": 0.004436621219671884,
  "F1_error": 9.769962616701378e-15,
  "seconds": 17.751978874206543
}

==> anc/reproducibility/image-main/cifar10_split_features_s3_random_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 3,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    10,
    12,
    13,
    15,
    16,
    17,
    19,
    20,
    26,
    28,
    29,
    31,
    32,
    33,
    35,
    36,
    42,
    44,
    45,
    47,
    48,
    49,
    51,
    52,
    58,
    60,
    61,
    63,
    64,
    65,
    67,
    68,
    74,
    76,
    77,
    79,
    80,
    81,
    83,
    84,
    90,
    92,
    93,
    95,
    96,
    97,
    99,
    100,
    106,
    108,
    109,
    111,
    112,
    113,
    115,
    116,
    122,
    124,
    125,
    127,
    128,
    129,
    131,
    132,
    138,
    140,
    141,
    143,
    144,
    145,
    147,
    148,
    154,
    156,
    157,
    159
  ],
  "target_norm": 339.78677897197326,
  "fit_error": 1.7805339793661095e-15,
  "tag": "cifar10_split_features_s3_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed3_bank.npz",
  "source_sha256": "894967e124a668cadef2e33d953973e5a979a91653efe48eb31f4a96601ffd7b",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9970188295435516,
  "coverage_min": 0.0014948679235280312,
  "commutator": 0.1451099414362033,
  "recurrence_error": 4.20896693034649e-15,
  "kernel_formula_error": 1.432187701766452e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.823235541217758e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.823235541217759e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.823235541217759e-12
    }
  ],
  "Kmin": -0.05823235541217758,
  "Kmax": 0.0009154958236360531,
  "K_crossings": [
    0.7266209502304602
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    9
  ],
  "peak_k": 9,
  "peak_F": 0.27052800832918195,
  "F64": 0.15322372792361072,
  "F128": 0.10764898573525267,
  "F1024": 0.0034212249281578913,
  "F1_error": 4.218847493575595e-15,
  "seconds": 17.517653703689575
}

==> anc/reproducibility/image-main/cifar10_split_features_s3_semantic_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 3,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    10,
    12,
    13,
    15,
    16,
    17,
    19,
    20,
    26,
    28,
    29,
    31,
    32,
    33,
    35,
    36,
    42,
    44,
    45,
    47,
    48,
    49,
    51,
    52,
    58,
    60,
    61,
    63,
    64,
    65,
    67,
    68,
    74,
    76,
    77,
    79,
    80,
    81,
    83,
    84,
    90,
    92,
    93,
    95,
    96,
    97,
    99,
    100,
    106,
    108,
    109,
    111,
    112,
    113,
    115,
    116,
    122,
    124,
    125,
    127,
    128,
    129,
    131,
    132,
    138,
    140,
    141,
    143,
    144,
    145,
    147,
    148,
    154,
    156,
    157,
    159
  ],
  "target_norm": 339.78677897197326,
  "fit_error": 1.7805339793661095e-15,
  "tag": "cifar10_split_features_s3_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed3_bank.npz",
  "source_sha256": "894967e124a668cadef2e33d953973e5a979a91653efe48eb31f4a96601ffd7b",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9965206051840385,
  "coverage_min": 0.0017469435935675971,
  "commutator": 0.11939027119953384,
  "recurrence_error": 1.7964388356287196e-14,
  "kernel_formula_error": 1.559863349598345e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.5080098907374834e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.5080098907374837e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.5080098907374836e-11
    }
  ],
  "Kmin": -0.25080098907374837,
  "Kmax": 0.0009179239041928673,
  "K_crossings": [
    0.7828103928110637
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    12
  ],
  "peak_k": 12,
  "peak_F": 1.1904377865026137,
  "F64": 0.867170803753849,
  "F128": 0.5770115693562693,
  "F1024": 0.009609270684571061,
  "F1_error": 1.7985612998927536e-14,
  "seconds": 17.41173481941223
}

==> anc/reproducibility/image-main/cifar10_split_features_s4_random_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 4,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    6,
    7,
    8,
    9,
    12,
    15,
    16,
    17,
    22,
    23,
    24,
    25,
    28,
    31,
    32,
    33,
    38,
    39,
    40,
    41,
    44,
    47,
    48,
    49,
    54,
    55,
    56,
    57,
    60,
    63,
    64,
    65,
    70,
    71,
    72,
    73,
    76,
    79,
    80,
    81,
    86,
    87,
    88,
    89,
    92,
    95,
    96,
    97,
    102,
    103,
    104,
    105,
    108,
    111,
    112,
    113,
    118,
    119,
    120,
    121,
    124,
    127,
    128,
    129,
    134,
    135,
    136,
    137,
    140,
    143,
    144,
    145,
    150,
    151,
    152,
    153,
    156,
    159
  ],
  "target_norm": 341.98816635202655,
  "fit_error": 2.6505254923266262e-15,
  "tag": "cifar10_split_features_s4_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed4_bank.npz",
  "source_sha256": "0e00a54e3ba3c973f9ac026cc8f9a098f4392de4a3e417fee157bf0f4e6013e7",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9974371994852669,
  "coverage_min": 0.0012833594012111006,
  "commutator": 0.13808980867964651,
  "recurrence_error": 9.431403521214054e-15,
  "kernel_formula_error": 3.5049545731025145e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.485131564715578e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.485131564715578e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.485131564715579e-12
    }
  ],
  "Kmin": -0.054851315647155785,
  "Kmax": 0.0010888733602420501,
  "K_crossings": [
    0.6985141347571325
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.2501464571814189,
  "F64": 0.12064306106182517,
  "F128": 0.08265147026524404,
  "F1024": 0.003658668401602729,
  "F1_error": 9.43689570931383e-15,
  "seconds": 17.500259160995483
}

==> anc/reproducibility/image-main/cifar10_split_features_s4_semantic_n8.json <==
{
  "family": "cifar10_split",
  "batch": "features",
  "label": "CIFAR-10 classes",
  "representation": "ResNet-18",
  "seed": 4,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    6,
    7,
    8,
    9,
    12,
    15,
    16,
    17,
    22,
    23,
    24,
    25,
    28,
    31,
    32,
    33,
    38,
    39,
    40,
    41,
    44,
    47,
    48,
    49,
    54,
    55,
    56,
    57,
    60,
    63,
    64,
    65,
    70,
    71,
    72,
    73,
    76,
    79,
    80,
    81,
    86,
    87,
    88,
    89,
    92,
    95,
    96,
    97,
    102,
    103,
    104,
    105,
    108,
    111,
    112,
    113,
    118,
    119,
    120,
    121,
    124,
    127,
    128,
    129,
    134,
    135,
    136,
    137,
    140,
    143,
    144,
    145,
    150,
    151,
    152,
    153,
    156,
    159
  ],
  "target_norm": 341.98816635202655,
  "fit_error": 2.6505254923266262e-15,
  "tag": "cifar10_split_features_s4_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\features\\cifar10_split_seed4_bank.npz",
  "source_sha256": "0e00a54e3ba3c973f9ac026cc8f9a098f4392de4a3e417fee157bf0f4e6013e7",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9956217537868784,
  "coverage_min": 0.0021990113791734585,
  "commutator": 0.1165335788049331,
  "recurrence_error": 5.995204332975845e-15,
  "kernel_formula_error": 1.684850176042474e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.534851543458661e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.534851543458661e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.534851543458661e-11
    }
  ],
  "Kmin": -0.2534851543458661,
  "Kmax": 0.0008163367262987491,
  "K_crossings": [
    0.795708653890498
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    12
  ],
  "peak_k": 12,
  "peak_F": 1.2179599237297514,
  "F64": 0.912297592456413,
  "F128": 0.6129595812123909,
  "F1024": 0.005125420516126741,
  "F1_error": 4.440892098500626e-16,
  "seconds": 17.304065704345703
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s0_random_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 0,
  "per_task": 8,
  "grouping": "random",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    2,
    6,
    8,
    10,
    13,
    14,
    17,
    19,
    22,
    26,
    28,
    30,
    33,
    34,
    37,
    39,
    42,
    46,
    48,
    50,
    53,
    54,
    57,
    59,
    62,
    66,
    68,
    70,
    73,
    74,
    77,
    79,
    82,
    86,
    88,
    90,
    93,
    94,
    97,
    99,
    102,
    106,
    108,
    110,
    113,
    114,
    117,
    119,
    122,
    126,
    128,
    130,
    133,
    134,
    137,
    139,
    142,
    146,
    148,
    150,
    153,
    154,
    157,
    159
  ],
  "target_norm": 91.15696490341202,
  "fit_error": 1.8754447634679255e-15,
  "tag": "mnist_permuted_mnist_replication_s0_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed0_bank.npz",
  "source_sha256": "72c24c2e851054c9f8db960fb96dc969947a3cedff7316d9d9a98340c542f609",
  "coefficient_origin": "reused exact-configuration spectral coefficients",
  "coefficient_cache": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\outputs\\identity-discoveries\\hour-exploration\\historical_mnist_permuted_seed0_mnist_replication_random_n8.npz",
  "rho": 0.9376054404000264,
  "coverage_min": 0.03388838193232291,
  "commutator": 0.1105912948277135,
  "recurrence_error": 6.598888102615774e-15,
  "kernel_formula_error": 1.5476335490927084e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.6023987801034318e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.602398780103432e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.602398780103432e-12
    }
  ],
  "Kmin": -0.02602398780103432,
  "Kmax": 0.0015947458480277334,
  "K_crossings": [
    0.6958758674651617
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.10353191181015658,
  "F64": 0.0025841645605719932,
  "F128": 2.773406223783452e-05,
  "F1024": 1.4002775035785998e-30,
  "F1_error": 8.881784197001252e-16,
  "seconds": 0.37160563468933105
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s0_semantic_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 0,
  "per_task": 8,
  "grouping": "semantic",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    2,
    6,
    8,
    10,
    13,
    14,
    17,
    19,
    22,
    26,
    28,
    30,
    33,
    34,
    37,
    39,
    42,
    46,
    48,
    50,
    53,
    54,
    57,
    59,
    62,
    66,
    68,
    70,
    73,
    74,
    77,
    79,
    82,
    86,
    88,
    90,
    93,
    94,
    97,
    99,
    102,
    106,
    108,
    110,
    113,
    114,
    117,
    119,
    122,
    126,
    128,
    130,
    133,
    134,
    137,
    139,
    142,
    146,
    148,
    150,
    153,
    154,
    157,
    159
  ],
  "target_norm": 91.15696490341202,
  "fit_error": 1.8754447634679255e-15,
  "tag": "mnist_permuted_mnist_replication_s0_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed0_bank.npz",
  "source_sha256": "72c24c2e851054c9f8db960fb96dc969947a3cedff7316d9d9a98340c542f609",
  "coefficient_origin": "reused exact-configuration spectral coefficients",
  "coefficient_cache": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\outputs\\identity-discoveries\\hour-exploration\\historical_mnist_permuted_seed0_mnist_replication_semantic_n8.npz",
  "rho": 0.8914361990449626,
  "coverage_min": 0.0682437949025115,
  "commutator": 0.021749817503592193,
  "recurrence_error": 5.244069067877888e-15,
  "kernel_formula_error": 7.568620209730259e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.839311424598314e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.839311424598315e-11
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.839311424598315e-13
    }
  ],
  "Kmin": -0.005839311424598315,
  "Kmax": 0.0005752723834147939,
  "K_crossings": [
    0.6824021521572784
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.0228115245077552,
  "F64": 0.00016201984813530695,
  "F128": 1.3188888717371286e-07,
  "F1024": 2.7190747690751913e-52,
  "F1_error": 5.10702591327572e-15,
  "seconds": 0.3679051399230957
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s1_random_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 1,
  "per_task": 8,
  "grouping": "random",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    3,
    5,
    6,
    10,
    13,
    15,
    17,
    19,
    23,
    25,
    26,
    30,
    33,
    35,
    37,
    39,
    43,
    45,
    46,
    50,
    53,
    55,
    57,
    59,
    63,
    65,
    66,
    70,
    73,
    75,
    77,
    79,
    83,
    85,
    86,
    90,
    93,
    95,
    97,
    99,
    103,
    105,
    106,
    110,
    113,
    115,
    117,
    119,
    123,
    125,
    126,
    130,
    133,
    135,
    137,
    139,
    143,
    145,
    146,
    150,
    153,
    155,
    157,
    159
  ],
  "target_norm": 97.6990991694951,
  "fit_error": 1.9984014443252818e-15,
  "tag": "mnist_permuted_mnist_replication_s1_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed1_bank.npz",
  "source_sha256": "74b218df8abc5b7b9ee5e2fb7ae5e9a967af59b2cbf9a51fcdd65b3a72b779c8",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9477814970013544,
  "coverage_min": 0.02782094116317793,
  "commutator": 0.12178339861295737,
  "recurrence_error": 3.191891195797325e-15,
  "kernel_formula_error": 4.293093658347402e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.9482809254362027e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.948280925436203e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.948280925436203e-12
    }
  ],
  "Kmin": -0.02948280925436203,
  "Kmax": 0.0014998460259429034,
  "K_crossings": [
    0.7099572291444939
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.11882537609989818,
  "F64": 0.005664125601909905,
  "F128": 0.00013574108833141877,
  "F1024": 1.1392418341094757e-25,
  "F1_error": 2.220446049250313e-16,
  "seconds": 5.18141508102417
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s1_semantic_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 1,
  "per_task": 8,
  "grouping": "semantic",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    3,
    5,
    6,
    10,
    13,
    15,
    17,
    19,
    23,
    25,
    26,
    30,
    33,
    35,
    37,
    39,
    43,
    45,
    46,
    50,
    53,
    55,
    57,
    59,
    63,
    65,
    66,
    70,
    73,
    75,
    77,
    79,
    83,
    85,
    86,
    90,
    93,
    95,
    97,
    99,
    103,
    105,
    106,
    110,
    113,
    115,
    117,
    119,
    123,
    125,
    126,
    130,
    133,
    135,
    137,
    139,
    143,
    145,
    146,
    150,
    153,
    155,
    157,
    159
  ],
  "target_norm": 97.6990991694951,
  "fit_error": 1.9984014443252818e-15,
  "tag": "mnist_permuted_mnist_replication_s1_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed1_bank.npz",
  "source_sha256": "74b218df8abc5b7b9ee5e2fb7ae5e9a967af59b2cbf9a51fcdd65b3a72b779c8",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9077303139780326,
  "coverage_min": 0.05775703742470585,
  "commutator": 0.04144166205468336,
  "recurrence_error": 5.783861159180909e-14,
  "kernel_formula_error": 2.3566218421144924e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 7.081256273572256e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 7.081256273572257e-11
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 7.081256273572257e-13
    }
  ],
  "Kmin": -0.007081256273572256,
  "Kmax": 0.0006165385132013119,
  "K_crossings": [
    0.737582025230186
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.024497003796648376,
  "F64": 0.0002272059590827504,
  "F128": 3.532569692801217e-07,
  "F1024": 7.345647364548273e-45,
  "F1_error": 5.784261958297066e-14,
  "seconds": 5.200233221054077
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s2_random_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 2,
  "per_task": 8,
  "grouping": "random",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    1,
    4,
    7,
    9,
    11,
    13,
    15,
    19,
    21,
    24,
    27,
    29,
    31,
    33,
    35,
    39,
    41,
    44,
    47,
    49,
    51,
    53,
    55,
    59,
    61,
    64,
    67,
    69,
    71,
    73,
    75,
    79,
    81,
    84,
    87,
    89,
    91,
    93,
    95,
    99,
    101,
    104,
    107,
    109,
    111,
    113,
    115,
    119,
    121,
    124,
    127,
    129,
    131,
    133,
    135,
    139,
    141,
    144,
    147,
    149,
    151,
    153,
    155,
    159
  ],
  "target_norm": 100.27537026211824,
  "fit_error": 1.1714967766973879e-15,
  "tag": "mnist_permuted_mnist_replication_s2_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed2_bank.npz",
  "source_sha256": "6d9f576e3f2fd3c2d95a28899319038f69a1aefe97dff4d518e2e613763f645c",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9571022130476898,
  "coverage_min": 0.022169402767145543,
  "commutator": 0.1117611470446087,
  "recurrence_error": 8.359917509431363e-15,
  "kernel_formula_error": 7.436542701078075e-15,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 3.095075987396087e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 3.0950759873960873e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 3.0950759873960873e-12
    }
  ],
  "Kmin": -0.03095075987396087,
  "Kmax": 0.0014782251420983592,
  "K_crossings": [
    0.7134061605639637
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    9
  ],
  "peak_k": 9,
  "peak_F": 0.12724671283945282,
  "F64": 0.007156062327986447,
  "F128": 0.00021634177037207288,
  "F1024": 4.409732640861827e-22,
  "F1_error": 8.326672684688674e-15,
  "seconds": 5.168198108673096
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s2_semantic_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 2,
  "per_task": 8,
  "grouping": "semantic",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    1,
    4,
    7,
    9,
    11,
    13,
    15,
    19,
    21,
    24,
    27,
    29,
    31,
    33,
    35,
    39,
    41,
    44,
    47,
    49,
    51,
    53,
    55,
    59,
    61,
    64,
    67,
    69,
    71,
    73,
    75,
    79,
    81,
    84,
    87,
    89,
    91,
    93,
    95,
    99,
    101,
    104,
    107,
    109,
    111,
    113,
    115,
    119,
    121,
    124,
    127,
    129,
    131,
    133,
    135,
    139,
    141,
    144,
    147,
    149,
    151,
    153,
    155,
    159
  ],
  "target_norm": 100.27537026211824,
  "fit_error": 1.1714967766973879e-15,
  "tag": "mnist_permuted_mnist_replication_s2_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed2_bank.npz",
  "source_sha256": "6d9f576e3f2fd3c2d95a28899319038f69a1aefe97dff4d518e2e613763f645c",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.8893788339501881,
  "coverage_min": 0.06874722142795733,
  "commutator": 0.02068846038511011,
  "recurrence_error": 2.0611116979818433e-14,
  "kernel_formula_error": 5.74132755226664e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.984101746785916e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.984101746785917e-11
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.984101746785916e-13
    }
  ],
  "Kmin": -0.0059841017467859164,
  "Kmax": 0.0005921108224131569,
  "K_crossings": [
    0.6984434980063513
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.023719612247571464,
  "F64": 0.0001579868565327037,
  "F128": 1.1961815835533034e-07,
  "F1024": 3.641244729049028e-53,
  "F1_error": 1.84297022087776e-14,
  "seconds": 5.158676385879517
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s3_random_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 3,
  "per_task": 8,
  "grouping": "random",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    3,
    5,
    6,
    11,
    13,
    15,
    17,
    19,
    23,
    25,
    26,
    31,
    33,
    35,
    37,
    39,
    43,
    45,
    46,
    51,
    53,
    55,
    57,
    59,
    63,
    65,
    66,
    71,
    73,
    75,
    77,
    79,
    83,
    85,
    86,
    91,
    93,
    95,
    97,
    99,
    103,
    105,
    106,
    111,
    113,
    115,
    117,
    119,
    123,
    125,
    126,
    131,
    133,
    135,
    137,
    139,
    143,
    145,
    146,
    151,
    153,
    155,
    157,
    159
  ],
  "target_norm": 88.77679840714676,
  "fit_error": 1.3322676295501878e-15,
  "tag": "mnist_permuted_mnist_replication_s3_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed3_bank.npz",
  "source_sha256": "4a7249f28b06746a6a43354e9244a5e64f60c72ceffdd992d1cd36077ea36f02",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9362115134255481,
  "coverage_min": 0.033544391245308953,
  "commutator": 0.09527044191368518,
  "recurrence_error": 6.65531057030841e-15,
  "kernel_formula_error": 2.652760823507183e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.393239291556784e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.3932392915567844e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 2.393239291556784e-12
    }
  ],
  "Kmin": -0.02393239291556784,
  "Kmax": 0.001381722380162383,
  "K_crossings": [
    0.7004821467421435
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.0954833976304662,
  "F64": 0.0026616249862295265,
  "F128": 2.964621825023603e-05,
  "F1024": 4.012028524704335e-31,
  "F1_error": 6.661338147750939e-15,
  "seconds": 5.255502700805664
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s3_semantic_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 3,
  "per_task": 8,
  "grouping": "semantic",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    3,
    5,
    6,
    11,
    13,
    15,
    17,
    19,
    23,
    25,
    26,
    31,
    33,
    35,
    37,
    39,
    43,
    45,
    46,
    51,
    53,
    55,
    57,
    59,
    63,
    65,
    66,
    71,
    73,
    75,
    77,
    79,
    83,
    85,
    86,
    91,
    93,
    95,
    97,
    99,
    103,
    105,
    106,
    111,
    113,
    115,
    117,
    119,
    123,
    125,
    126,
    131,
    133,
    135,
    137,
    139,
    143,
    145,
    146,
    151,
    153,
    155,
    157,
    159
  ],
  "target_norm": 88.77679840714676,
  "fit_error": 1.3322676295501878e-15,
  "tag": "mnist_permuted_mnist_replication_s3_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed3_bank.npz",
  "source_sha256": "4a7249f28b06746a6a43354e9244a5e64f60c72ceffdd992d1cd36077ea36f02",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.8921767943944597,
  "coverage_min": 0.06610002458563424,
  "commutator": 0.023397830616080095,
  "recurrence_error": 3.021238919534614e-14,
  "kernel_formula_error": 7.868759897139421e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 6.05821987458921e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 6.05821987458921e-11
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 6.05821987458921e-13
    }
  ],
  "Kmin": -0.00605821987458921,
  "Kmax": 0.0005521500196130197,
  "K_crossings": [
    0.6285369032583839
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    7
  ],
  "peak_k": 7,
  "peak_F": 0.022455684110260277,
  "F64": 0.0001601887316186435,
  "F128": 1.3712687695028243e-07,
  "F1024": 6.116846057206806e-52,
  "F1_error": 3.019806626980426e-14,
  "seconds": 5.273040533065796
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s4_random_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 4,
  "per_task": 8,
  "grouping": "random",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    1,
    2,
    5,
    6,
    9,
    11,
    13,
    17,
    21,
    22,
    25,
    26,
    29,
    31,
    33,
    37,
    41,
    42,
    45,
    46,
    49,
    51,
    53,
    57,
    61,
    62,
    65,
    66,
    69,
    71,
    73,
    77,
    81,
    82,
    85,
    86,
    89,
    91,
    93,
    97,
    101,
    102,
    105,
    106,
    109,
    111,
    113,
    117,
    121,
    122,
    125,
    126,
    129,
    131,
    133,
    137,
    141,
    142,
    145,
    146,
    149,
    151,
    153,
    157
  ],
  "target_norm": 86.82691581811922,
  "fit_error": 1.371770407236242e-15,
  "tag": "mnist_permuted_mnist_replication_s4_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed4_bank.npz",
  "source_sha256": "2ae4a5498c882a15eea1efd4e1aabe63e8f88b06b578a6b00965917eea2691d9",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9327062152888932,
  "coverage_min": 0.035809989571285,
  "commutator": 0.08834023195690274,
  "recurrence_error": 2.033095913844818e-15,
  "kernel_formula_error": 2.4184864180765153e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.9602769175846024e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.9602769175846024e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.9602769175846025e-12
    }
  ],
  "Kmin": -0.019602769175846024,
  "Kmax": 0.0012254076960932715,
  "K_crossings": [
    0.7218923657506394
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.07958862356542651,
  "F64": 0.001817425692559787,
  "F128": 1.3502082500410938e-05,
  "F1024": 4.418227794133664e-33,
  "F1_error": 1.6653345369377348e-15,
  "seconds": 5.232943058013916
}

==> anc/reproducibility/image-main/mnist_permuted_mnist_replication_s4_semantic_n8.json <==
{
  "family": "mnist_permuted",
  "batch": "mnist_replication",
  "label": "MNIST permutations",
  "representation": "Pixels",
  "seed": 4,
  "per_task": 8,
  "grouping": "semantic",
  "d": 64,
  "tasks": 8,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    1,
    2,
    5,
    6,
    9,
    11,
    13,
    17,
    21,
    22,
    25,
    26,
    29,
    31,
    33,
    37,
    41,
    42,
    45,
    46,
    49,
    51,
    53,
    57,
    61,
    62,
    65,
    66,
    69,
    71,
    73,
    77,
    81,
    82,
    85,
    86,
    89,
    91,
    93,
    97,
    101,
    102,
    105,
    106,
    109,
    111,
    113,
    117,
    121,
    122,
    125,
    126,
    129,
    131,
    133,
    137,
    141,
    142,
    145,
    146,
    149,
    151,
    153,
    157
  ],
  "target_norm": 86.82691581811922,
  "fit_error": 1.371770407236242e-15,
  "tag": "mnist_permuted_mnist_replication_s4_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_permuted_seed4_bank.npz",
  "source_sha256": "2ae4a5498c882a15eea1efd4e1aabe63e8f88b06b578a6b00965917eea2691d9",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.8901297867022752,
  "coverage_min": 0.06790460130801655,
  "commutator": 0.020073908387173434,
  "recurrence_error": 3.103511535882328e-14,
  "kernel_formula_error": 1.0930145677434666e-13,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.935034067518245e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.935034067518246e-11
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.935034067518246e-13
    }
  ],
  "Kmin": -0.004935034067518246,
  "Kmax": 0.0005478092052050496,
  "K_crossings": [
    0.7065196060149441
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    8
  ],
  "peak_k": 8,
  "peak_F": 0.019910023690831113,
  "F64": 0.00014542418372144486,
  "F128": 1.1087322835487903e-07,
  "F1024": 6.0654868492799315e-53,
  "F1_error": 3.108624468950438e-14,
  "seconds": 5.132925033569336
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s0_random_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 0,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    2,
    8,
    11,
    12,
    13,
    14,
    15,
    16,
    18,
    24,
    27,
    28,
    29,
    30,
    31,
    32,
    34,
    40,
    43,
    44,
    45,
    46,
    47,
    48,
    50,
    56,
    59,
    60,
    61,
    62,
    63,
    64,
    66,
    72,
    75,
    76,
    77,
    78,
    79,
    80,
    82,
    88,
    91,
    92,
    93,
    94,
    95,
    96,
    98,
    104,
    107,
    108,
    109,
    110,
    111,
    112,
    114,
    120,
    123,
    124,
    125,
    126,
    127,
    128,
    130,
    136,
    139,
    140,
    141,
    142,
    143,
    144,
    146,
    152,
    155,
    156,
    157,
    158,
    159
  ],
  "target_norm": 250.14543585576993,
  "fit_error": 2.396234772911704e-15,
  "tag": "mnist_split_mnist_replication_s0_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed0_bank.npz",
  "source_sha256": "0faea49ede9765b3f496cb1c4d952b2950fb79e92562dbe11d115ccd7b7098a5",
  "coefficient_origin": "reused exact-configuration spectral coefficients",
  "coefficient_cache": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\outputs\\identity-discoveries\\hour-exploration\\historical_mnist_split_seed0_mnist_replication_random_n8.npz",
  "rho": 0.9947090164633003,
  "coverage_min": 0.002658363541169339,
  "commutator": 0.20085042773595452,
  "recurrence_error": 1.1102230246251565e-15,
  "kernel_formula_error": 1.2899729028015283e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.818664994804889e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.81866499480489e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.8186649948048896e-12
    }
  ],
  "Kmin": -0.058186649948048896,
  "Kmax": 0.0006146957401939957,
  "K_crossings": [
    0.7785670816796036
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    11
  ],
  "peak_k": 11,
  "peak_F": 0.26208685524562914,
  "F64": 0.13010558690948368,
  "F128": 0.06284534700226718,
  "F1024": 0.0001459439177563694,
  "F1_error": 9.992007221626409e-16,
  "seconds": 0.9621505737304688
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s0_semantic_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 0,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    2,
    8,
    11,
    12,
    13,
    14,
    15,
    16,
    18,
    24,
    27,
    28,
    29,
    30,
    31,
    32,
    34,
    40,
    43,
    44,
    45,
    46,
    47,
    48,
    50,
    56,
    59,
    60,
    61,
    62,
    63,
    64,
    66,
    72,
    75,
    76,
    77,
    78,
    79,
    80,
    82,
    88,
    91,
    92,
    93,
    94,
    95,
    96,
    98,
    104,
    107,
    108,
    109,
    110,
    111,
    112,
    114,
    120,
    123,
    124,
    125,
    126,
    127,
    128,
    130,
    136,
    139,
    140,
    141,
    142,
    143,
    144,
    146,
    152,
    155,
    156,
    157,
    158,
    159
  ],
  "target_norm": 250.14543585576993,
  "fit_error": 2.396234772911704e-15,
  "tag": "mnist_split_mnist_replication_s0_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed0_bank.npz",
  "source_sha256": "0faea49ede9765b3f496cb1c4d952b2950fb79e92562dbe11d115ccd7b7098a5",
  "coefficient_origin": "reused exact-configuration spectral coefficients",
  "coefficient_cache": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\outputs\\identity-discoveries\\hour-exploration\\historical_mnist_split_seed0_mnist_replication_semantic_n8.npz",
  "rho": 0.9940005403014016,
  "coverage_min": 0.003011086750746332,
  "commutator": 0.15785168047930476,
  "recurrence_error": 6.050715484207103e-15,
  "kernel_formula_error": 1.7095483015316937e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.387941709428464e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3879417094284641e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3879417094284642e-11
    }
  ],
  "Kmin": -0.1387941709428464,
  "Kmax": 0.0009656282763394221,
  "K_crossings": [
    0.7747803193013593
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    12
  ],
  "peak_k": 12,
  "peak_F": 0.5987970148718695,
  "F64": 0.3637096868308731,
  "F128": 0.2043013297329163,
  "F1024": 0.0004373468489208817,
  "F1_error": 4.884981308350689e-15,
  "seconds": 0.9818201065063477
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s1_random_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 1,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    4,
    7,
    10,
    12,
    13,
    14,
    15,
    16,
    20,
    23,
    26,
    28,
    29,
    30,
    31,
    32,
    36,
    39,
    42,
    44,
    45,
    46,
    47,
    48,
    52,
    55,
    58,
    60,
    61,
    62,
    63,
    64,
    68,
    71,
    74,
    76,
    77,
    78,
    79,
    80,
    84,
    87,
    90,
    92,
    93,
    94,
    95,
    96,
    100,
    103,
    106,
    108,
    109,
    110,
    111,
    112,
    116,
    119,
    122,
    124,
    125,
    126,
    127,
    128,
    132,
    135,
    138,
    140,
    141,
    142,
    143,
    144,
    148,
    151,
    154,
    156,
    157,
    158,
    159
  ],
  "target_norm": 234.3047276010539,
  "fit_error": 1.4452177585204966e-15,
  "tag": "mnist_split_mnist_replication_s1_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed1_bank.npz",
  "source_sha256": "c673c24ae71a59b3b4bd23a0cb03bc639081c7999d1693a98096e1b136ca3f5f",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9954637186732205,
  "coverage_min": 0.0022774498201025384,
  "commutator": 0.2001095708574816,
  "recurrence_error": 1.0953250531303123e-14,
  "kernel_formula_error": 2.8306784000120544e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.698851651462677e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.698851651462677e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.698851651462677e-12
    }
  ],
  "Kmin": -0.056988516514626775,
  "Kmax": 0.0008194258781119102,
  "K_crossings": [
    0.7551953541745444
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    10
  ],
  "peak_k": 10,
  "peak_F": 0.2502914502494485,
  "F64": 0.10720281722514406,
  "F128": 0.05095882862618007,
  "F1024": 0.00026024339419962786,
  "F1_error": 1.099120794378905e-14,
  "seconds": 19.008206605911255
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s1_semantic_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 1,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    4,
    7,
    10,
    12,
    13,
    14,
    15,
    16,
    20,
    23,
    26,
    28,
    29,
    30,
    31,
    32,
    36,
    39,
    42,
    44,
    45,
    46,
    47,
    48,
    52,
    55,
    58,
    60,
    61,
    62,
    63,
    64,
    68,
    71,
    74,
    76,
    77,
    78,
    79,
    80,
    84,
    87,
    90,
    92,
    93,
    94,
    95,
    96,
    100,
    103,
    106,
    108,
    109,
    110,
    111,
    112,
    116,
    119,
    122,
    124,
    125,
    126,
    127,
    128,
    132,
    135,
    138,
    140,
    141,
    142,
    143,
    144,
    148,
    151,
    154,
    156,
    157,
    158,
    159
  ],
  "target_norm": 234.3047276010539,
  "fit_error": 1.4452177585204966e-15,
  "tag": "mnist_split_mnist_replication_s1_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed1_bank.npz",
  "source_sha256": "c673c24ae71a59b3b4bd23a0cb03bc639081c7999d1693a98096e1b136ca3f5f",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9950860018389364,
  "coverage_min": 0.0024728781031570766,
  "commutator": 0.15868189984247763,
  "recurrence_error": 3.3306690738754696e-15,
  "kernel_formula_error": 2.2149003551380497e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.4029149657010963e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.4029149657010965e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.4029149657010964e-11
    }
  ],
  "Kmin": -0.14029149657010964,
  "Kmax": 0.0009919271906089783,
  "K_crossings": [
    0.772652094185463
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    12
  ],
  "peak_k": 12,
  "peak_F": 0.6049718818397523,
  "F64": 0.3582542974472024,
  "F128": 0.1926953453836785,
  "F1024": 0.000805336580018358,
  "F1_error": 3.1086244689504383e-15,
  "seconds": 19.05134606361389
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s2_random_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 2,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    7,
    8,
    11,
    15,
    16,
    17,
    19,
    20,
    23,
    24,
    27,
    31,
    32,
    33,
    35,
    36,
    39,
    40,
    43,
    47,
    48,
    49,
    51,
    52,
    55,
    56,
    59,
    63,
    64,
    65,
    67,
    68,
    71,
    72,
    75,
    79,
    80,
    81,
    83,
    84,
    87,
    88,
    91,
    95,
    96,
    97,
    99,
    100,
    103,
    104,
    107,
    111,
    112,
    113,
    115,
    116,
    119,
    120,
    123,
    127,
    128,
    129,
    131,
    132,
    135,
    136,
    139,
    143,
    144,
    145,
    147,
    148,
    151,
    152,
    155,
    159
  ],
  "target_norm": 233.52440951656752,
  "fit_error": 2.1050857633469507e-15,
  "tag": "mnist_split_mnist_replication_s2_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed2_bank.npz",
  "source_sha256": "c9e819924ae169e07fbaf00fff780978c71d74d6511a19dde933e2664816964b",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9958672636175643,
  "coverage_min": 0.0020722377583477316,
  "commutator": 0.20033606810385055,
  "recurrence_error": 6.938893903907228e-15,
  "kernel_formula_error": 6.633257311483565e-15,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.4906724504252764e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.490672450425277e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.490672450425277e-12
    }
  ],
  "Kmin": -0.05490672450425277,
  "Kmax": 0.0008310004345400484,
  "K_crossings": [
    0.7483108830242354
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    10
  ],
  "peak_k": 10,
  "peak_F": 0.24229603593656635,
  "F64": 0.09830369610222911,
  "F128": 0.04547334978043055,
  "F1024": 0.00021504980473601503,
  "F1_error": 6.661338147750939e-15,
  "seconds": 18.90530753135681
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s2_semantic_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 2,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    7,
    8,
    11,
    15,
    16,
    17,
    19,
    20,
    23,
    24,
    27,
    31,
    32,
    33,
    35,
    36,
    39,
    40,
    43,
    47,
    48,
    49,
    51,
    52,
    55,
    56,
    59,
    63,
    64,
    65,
    67,
    68,
    71,
    72,
    75,
    79,
    80,
    81,
    83,
    84,
    87,
    88,
    91,
    95,
    96,
    97,
    99,
    100,
    103,
    104,
    107,
    111,
    112,
    113,
    115,
    116,
    119,
    120,
    123,
    127,
    128,
    129,
    131,
    132,
    135,
    136,
    139,
    143,
    144,
    145,
    147,
    148,
    151,
    152,
    155,
    159
  ],
  "target_norm": 233.52440951656752,
  "fit_error": 2.1050857633469507e-15,
  "tag": "mnist_split_mnist_replication_s2_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed2_bank.npz",
  "source_sha256": "c9e819924ae169e07fbaf00fff780978c71d74d6511a19dde933e2664816964b",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.995226437783951,
  "coverage_min": 0.002400958264028676,
  "commutator": 0.15982105015309098,
  "recurrence_error": 1.304512053934559e-14,
  "kernel_formula_error": 1.223500467606442e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.4198620713978288e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.419862071397829e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.4198620713978288e-11
    }
  ],
  "Kmin": -0.14198620713978288,
  "Kmax": 0.0009410481580240399,
  "K_crossings": [
    0.7799618205576542
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    12
  ],
  "peak_k": 12,
  "peak_F": 0.6144331217691414,
  "F64": 0.36316373308361466,
  "F128": 0.19619631014992803,
  "F1024": 0.0010388244850896475,
  "F1_error": 1.3322676295501878e-15,
  "seconds": 19.032923460006714
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s3_random_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 3,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    10,
    12,
    13,
    15,
    16,
    17,
    19,
    20,
    26,
    28,
    29,
    31,
    32,
    33,
    35,
    36,
    42,
    44,
    45,
    47,
    48,
    49,
    51,
    52,
    58,
    60,
    61,
    63,
    64,
    65,
    67,
    68,
    74,
    76,
    77,
    79,
    80,
    81,
    83,
    84,
    90,
    92,
    93,
    95,
    96,
    97,
    99,
    100,
    106,
    108,
    109,
    111,
    112,
    113,
    115,
    116,
    122,
    124,
    125,
    127,
    128,
    129,
    131,
    132,
    138,
    140,
    141,
    143,
    144,
    145,
    147,
    148,
    154,
    156,
    157,
    159
  ],
  "target_norm": 179.69589169439314,
  "fit_error": 1.6653345369377348e-15,
  "tag": "mnist_split_mnist_replication_s3_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed3_bank.npz",
  "source_sha256": "76dcc80dc5ec5a671b06686fae560779ed4574f496de02c601d161866f33595e",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9950661872125917,
  "coverage_min": 0.0024759639228781475,
  "commutator": 0.20006430367650657,
  "recurrence_error": 1.77368987127641e-15,
  "kernel_formula_error": 1.7664255475002832e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.654491290517704e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.654491290517704e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 4.654491290517704e-12
    }
  ],
  "Kmin": -0.04654491290517704,
  "Kmax": 0.0007592634070369609,
  "K_crossings": [
    0.7125652150122181
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    9
  ],
  "peak_k": 9,
  "peak_F": 0.19822541363538757,
  "F64": 0.07616900629927915,
  "F128": 0.034494180478908204,
  "F1024": 9.138749825783076e-05,
  "F1_error": 1.7763568394002505e-15,
  "seconds": 17.588848114013672
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s3_semantic_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 3,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    3,
    4,
    10,
    12,
    13,
    15,
    16,
    17,
    19,
    20,
    26,
    28,
    29,
    31,
    32,
    33,
    35,
    36,
    42,
    44,
    45,
    47,
    48,
    49,
    51,
    52,
    58,
    60,
    61,
    63,
    64,
    65,
    67,
    68,
    74,
    76,
    77,
    79,
    80,
    81,
    83,
    84,
    90,
    92,
    93,
    95,
    96,
    97,
    99,
    100,
    106,
    108,
    109,
    111,
    112,
    113,
    115,
    116,
    122,
    124,
    125,
    127,
    128,
    129,
    131,
    132,
    138,
    140,
    141,
    143,
    144,
    145,
    147,
    148,
    154,
    156,
    157,
    159
  ],
  "target_norm": 179.69589169439314,
  "fit_error": 1.6653345369377348e-15,
  "tag": "mnist_split_mnist_replication_s3_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed3_bank.npz",
  "source_sha256": "76dcc80dc5ec5a671b06686fae560779ed4574f496de02c601d161866f33595e",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9916513286769232,
  "coverage_min": 0.004194528052182954,
  "commutator": 0.15266863828212288,
  "recurrence_error": 2.886579864025407e-15,
  "kernel_formula_error": 1.9338914150623943e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3211143329775455e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3211143329775454e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3211143329775455e-11
    }
  ],
  "Kmin": -0.13211143329775454,
  "Kmax": 0.0010522541719352795,
  "K_crossings": [
    0.7800851400226956
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    11
  ],
  "peak_k": 11,
  "peak_F": 0.5708042070798119,
  "F64": 0.30101383403068227,
  "F128": 0.1377673238148526,
  "F1024": 2.9262692628226097e-05,
  "F1_error": 1.5543122344752192e-15,
  "seconds": 17.536566019058228
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s4_random_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 4,
  "per_task": 8,
  "grouping": "random",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    6,
    7,
    8,
    9,
    12,
    15,
    16,
    17,
    22,
    23,
    24,
    25,
    28,
    31,
    32,
    33,
    38,
    39,
    40,
    41,
    44,
    47,
    48,
    49,
    54,
    55,
    56,
    57,
    60,
    63,
    64,
    65,
    70,
    71,
    72,
    73,
    76,
    79,
    80,
    81,
    86,
    87,
    88,
    89,
    92,
    95,
    96,
    97,
    102,
    103,
    104,
    105,
    108,
    111,
    112,
    113,
    118,
    119,
    120,
    121,
    124,
    127,
    128,
    129,
    134,
    135,
    136,
    137,
    140,
    143,
    144,
    145,
    150,
    151,
    152,
    153,
    156,
    159
  ],
  "target_norm": 206.7958907662196,
  "fit_error": 3.1138264265916572e-15,
  "tag": "mnist_split_mnist_replication_s4_random_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed4_bank.npz",
  "source_sha256": "800240f1bea6e535ac15839639f9988194855cd23a74b3f2ba623b320fcca8db",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9946824660137946,
  "coverage_min": 0.0026686927189788654,
  "commutator": 0.19148443230594084,
  "recurrence_error": 5.889899545920688e-15,
  "kernel_formula_error": 1.6683486189772445e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.661088950921755e-08
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.661088950921756e-10
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 5.661088950921755e-12
    }
  ],
  "Kmin": -0.056610889509217555,
  "Kmax": 0.0010279543002847716,
  "K_crossings": [
    0.7519387225088732
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    10
  ],
  "peak_k": 10,
  "peak_F": 0.24395790192892564,
  "F64": 0.09495080885134403,
  "F128": 0.04151233799007777,
  "F1024": 8.642280420174343e-05,
  "F1_error": 5.88418203051333e-15,
  "seconds": 17.743795156478882
}

==> anc/reproducibility/image-main/mnist_split_mnist_replication_s4_semantic_n8.json <==
{
  "family": "mnist_split",
  "batch": "mnist_replication",
  "label": "MNIST classes",
  "representation": "Pixels",
  "seed": 4,
  "per_task": 8,
  "grouping": "semantic",
  "d": 80,
  "tasks": 10,
  "task_rank": 8,
  "subset_method": "label-stratified deterministic within each task",
  "selected_bank_rows": [
    0,
    1,
    6,
    7,
    8,
    9,
    12,
    15,
    16,
    17,
    22,
    23,
    24,
    25,
    28,
    31,
    32,
    33,
    38,
    39,
    40,
    41,
    44,
    47,
    48,
    49,
    54,
    55,
    56,
    57,
    60,
    63,
    64,
    65,
    70,
    71,
    72,
    73,
    76,
    79,
    80,
    81,
    86,
    87,
    88,
    89,
    92,
    95,
    96,
    97,
    102,
    103,
    104,
    105,
    108,
    111,
    112,
    113,
    118,
    119,
    120,
    121,
    124,
    127,
    128,
    129,
    134,
    135,
    136,
    137,
    140,
    143,
    144,
    145,
    150,
    151,
    152,
    153,
    156,
    159
  ],
  "target_norm": 206.7958907662196,
  "fit_error": 3.1138264265916572e-15,
  "tag": "mnist_split_mnist_replication_s4_semantic_n8",
  "source": "C:\\Users\\xzh20\\Documents\\Codex\\2026-09-24\\zh\\work\\distribution-study\\results\\mnist_replication\\mnist_split_seed4_bank.npz",
  "source_sha256": "800240f1bea6e535ac15839639f9988194855cd23a74b3f2ba623b320fcca8db",
  "coefficient_origin": "new eigendecomposition",
  "coefficient_cache": null,
  "rho": 0.9930478200684714,
  "coverage_min": 0.0034938434668890118,
  "commutator": 0.1546446425074543,
  "recurrence_error": 2.500742972768762e-15,
  "kernel_formula_error": 1.8037979963858586e-14,
  "certificate": true,
  "certificate_status": "pass",
  "certificate_checks": [
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3645428590657093e-07
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3645428590657095e-09
    },
    {
      "passes": true,
      "sign_changes": 1,
      "first_sign": -1,
      "last_sign": 1,
      "tolerance": 1.3645428590657094e-11
    }
  ],
  "Kmin": -0.13645428590657094,
  "Kmax": 0.001071305397722647,
  "K_crossings": [
    0.7741746852774363
  ],
  "observed_single_peak": true,
  "sign_turns": 1,
  "local_maxima": [
    11
  ],
  "peak_k": 11,
  "peak_F": 0.5878257189519227,
  "F64": 0.3233828421777783,
  "F128": 0.16062137029387433,
  "F1024": 0.00011636876703153212,
  "F1_error": 2.4424906541753444e-15,
  "seconds": 17.96679186820984
}

==> anc/reproducibility/image-main/plot_images.py <==
from pathlib import Path
import json, hashlib
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator

W=Path(__file__).resolve().parent
RESULTS=W
FIG=W.parents[2]/'figures'
OUT=W
settings=[('mnist_split','mnist_replication','(a) MNIST classes','Pixels'),
          ('mnist_permuted','mnist_replication','(b) MNIST permutations','Pixels'),
          ('cifar10_split','features','(c) CIFAR-10 classes','ResNet-18')]
colors=['#236598','#cd701f']; styles=['-','--']
plt.rcParams.update({'font.family':'serif','font.serif':['Times New Roman'],'font.size':9,
 'axes.spines.top':False,'axes.spines.right':False,'axes.linewidth':.65,'axes.titlesize':10,
 'axes.labelsize':10,'xtick.labelsize':8.5,'ytick.labelsize':8.5,'pdf.fonttype':42,'ps.fonttype':42})
fig,axs=plt.subplots(1,3,figsize=(7.05,2.65))
fig.subplots_adjust(left=.077,right=.985,bottom=.19,top=.72,wspace=.33)
records=[]
for ax,(family,batch,title,rep) in zip(axs,settings):
    for g,color,style in zip(['semantic','random'],colors,styles):
        for seed in [1,2,3,4,0]:
            tag=f'{family}_{batch}_s{seed}_{g}_n8'
            path=RESULTS/(tag+'.npy'); f=np.load(path)
            row=json.loads((RESULTS/(tag+'.json')).read_text())
            ax.plot(np.arange(1,129),f[:128],color=color,ls=style,
                    alpha=1 if seed==0 else .23,lw=1.8 if seed==0 else .7,zorder=3 if seed==0 else 1)
            records.append({'tag':tag,'source':str(path),'sha256':hashlib.sha256(path.read_bytes()).hexdigest(),
                            'peak_k':row['peak_k'],'peak_F':row['peak_F']})
    ax.set(xlim=(1,128),ylim=(0,None),xlabel='Learning steps $k$',title=title+'\n'+rep)
    ax.set_xticks([1,32,64,96,128]);ax.yaxis.set_major_locator(MaxNLocator(4))
    ax.grid(axis='y',color='#EEEEEE',lw=.5);ax.set_axisbelow(True)
axs[0].set_ylabel('Historical forgetting $F(k)$')
fig.legend(handles=[Line2D([],[],color=c,ls=s,lw=1.8,label=n) for c,s,n in zip(colors,styles,['Original grouping','Random regrouping'])],
           loc='upper center',bbox_to_anchor=(.52,1.01),ncol=2,frameon=False,fontsize=9.5)
for folder in [FIG,OUT]:
    fig.savefig(folder/'image_single_peak_main.pdf',bbox_inches='tight',pad_inches=.02)
    fig.savefig(folder/'image_single_peak_main.png',dpi=200,bbox_inches='tight',pad_inches=.02)
(FIG/'image_single_peak_main.provenance.json').write_text(json.dumps({'selection':'same three panels as previous main figure; all five banks; bold seed0',
 'transform':'none: original exact expected losses','horizon_shown':128,'horizon_checked':1024,'records':records},indent=2))
print('Wrote image-task main figure from all 30 existing curves.')


==> anc/reproducibility/image-study/README.md <==
# Image-task results in Appendix E

`individual NPY curve files` contains the 400 saved expected historical-loss curves, each at steps 1–1024. `curves.json` maps arrays to task family, representation, grouping, bank, size, and the SHA-256 of the original computation file. These files copy previously computed results; this revision ran no new image experiments.

`paired-effects.csv` contains 200 paired comparisons, including all n=3, n=8, and larger-bank results. `effect-summary.csv` contains the summaries used in the table. The five matched CIFAR-10 pixel banks in the representation comparison are seeds 0–4; the table uses all ten larger pixel banks.

Run `python check_saved_results.py` to check the saved curves against the paired summaries. The representative three-panel plot can be redrawn with `../image-main/plot_images.py`.

These materials reproduce reported curves, summary statistics, and the representative figure from saved computations. They do not include the source datasets or claim to rerun image extraction and every eigendecomposition from raw images. Dataset construction, preprocessing, seeds, and exact expectation formulas are specified in Appendix E.


==> anc/reproducibility/image-study/check_saved_results.py <==
from pathlib import Path
import csv,json
import numpy as np

here=Path(__file__).resolve().parent
curves={p.stem:np.load(p) for p in here.glob('*.npy')}
records=json.loads((here/'curves.json').read_text(encoding='utf-8'))
index={}
for r in records:
    key=(r['family'],r['batch'],int(r['seed']),int(r['per_task']),r['grouping'])
    assert key not in index,key
    f=curves[r['curve_key']]
    assert f.shape==(1024,) and np.isfinite(f).all()
    assert f.min()>=-1e-10
    index[key]=f
errors=[]
for r in csv.DictReader((here/'paired-effects.csv').open(encoding='utf-8')):
    base=(r['family'],r['batch'],int(r['seed']),int(r['per_task']))
    a,b=index[base+('semantic',)],index[base+('random',)]
    errors.extend([abs(a.max()/b.max()-float(r['peak_ratio'])),abs(a[63]/b[63]-float(r['F64_ratio']))])
assert len(index)==400 and len(errors)==400
assert max(errors)<1e-10,max(errors)
print(json.dumps({'curves':len(index),'paired_comparisons':len(errors)//2,'max_ratio_error':max(errors)},indent=2))


==> anc/reproducibility/image-study/curves.json <==
[
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9882155692198673,
    "coverage_min": 0.005940922567588711,
    "peak_k": 10,
    "peak_F": 0.4085834507670874,
    "F64": 0.16448432898481222,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s0_random_n3",
    "original_sha256": "bdd9bfecea75b698febb149e9de9a05deac970f70c302873e00e3ff4c20a1956"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9972523748670012,
    "coverage_min": 0.00137730782450397,
    "peak_k": 9,
    "peak_F": 0.32168315997006974,
    "F64": 0.16213706827421276,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s0_random_n8",
    "original_sha256": "f14bd27d65e777093c01514e27e1036c5dd41b63747a175648997d0927c81e0d"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.988977142927583,
    "coverage_min": 0.005564852194993426,
    "peak_k": 10,
    "peak_F": 0.6394651286350309,
    "F64": 0.2772993349580613,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s0_semantic_n3",
    "original_sha256": "676c21a00a65718f74af5278bf483c2ff5b981613d19466e8773ddc24b4b7e2d"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.996354551598178,
    "coverage_min": 0.0018293974426449974,
    "peak_k": 13,
    "peak_F": 0.7934570808610255,
    "F64": 0.5586557282595329,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s0_semantic_n8",
    "original_sha256": "7da7feca0de34052ea284bf341e221736052f8a2474b3bbe9a86da9a652ce8ba"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9890823746539364,
    "coverage_min": 0.005522352671243712,
    "peak_k": 10,
    "peak_F": 0.4118050350118303,
    "F64": 0.1761719578964506,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s1_random_n3",
    "original_sha256": "bc7126d8b2b07e063aca7f017dfa086ae743a8c2d956f3f9a2d3bf8de8371f6f"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9965797575765659,
    "coverage_min": 0.0017176061236665258,
    "peak_k": 10,
    "peak_F": 0.28478642752561883,
    "F64": 0.14629781155403843,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s1_random_n8",
    "original_sha256": "ed38acca7e156b38befc01c705c335b418721531c81767c980713c874fd532aa"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9871009895114552,
    "coverage_min": 0.006543779042818831,
    "peak_k": 10,
    "peak_F": 0.6541191583268305,
    "F64": 0.2756622333806979,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s1_semantic_n3",
    "original_sha256": "57870783ecac430c2ee49ec1854276fc8a7430a62c5ad91ef6a1a3b84481b1e1"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9961211380303739,
    "coverage_min": 0.0019480714726846549,
    "peak_k": 13,
    "peak_F": 0.7643068782450273,
    "F64": 0.5369351303836761,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s1_semantic_n8",
    "original_sha256": "a57b15dc0137c0049fdb7b219c4f579ac0b6d9b424e837c8d1468599ceeafb65"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9897649327745347,
    "coverage_min": 0.005162901662967833,
    "peak_k": 9,
    "peak_F": 0.42591691502585055,
    "F64": 0.177421886544948,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s2_random_n3",
    "original_sha256": "c5967716048e3e9f558a9d4c9fb5e13968d3792935d4fa0c416424c0e162c705"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9968768630538201,
    "coverage_min": 0.001566474622483053,
    "peak_k": 11,
    "peak_F": 0.3448931640180665,
    "F64": 0.20585688759149584,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s2_random_n8",
    "original_sha256": "23c9d3dcd2c92e43f8fd4859dc29ae2370a7c4759cc00c155ed09129c2c3477b"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9898719373195354,
    "coverage_min": 0.005131112533297241,
    "peak_k": 10,
    "peak_F": 0.6254587199704814,
    "F64": 0.28240543683506886,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s2_semantic_n3",
    "original_sha256": "36a01fe57528c473b6ade9de825b728051533daceda1647504bbce7ecad1c437"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9970227337645665,
    "coverage_min": 0.001494437246810797,
    "peak_k": 13,
    "peak_F": 0.8170905902653749,
    "F64": 0.5827498061035754,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s2_semantic_n8",
    "original_sha256": "1a99f58cc1e2b3043e0a62c35173a9cf4db9d4310c0c9a36eb782130e8c5b6a4"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9892797530167187,
    "coverage_min": 0.005422632464799578,
    "peak_k": 9,
    "peak_F": 0.37093431929860127,
    "F64": 0.14555651585798435,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s3_random_n3",
    "original_sha256": "c416f4111e9bfd359c7f0e15b26fb61727faf65abca6c67f07d90151074378e6"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9964546626124684,
    "coverage_min": 0.0017781648287897233,
    "peak_k": 9,
    "peak_F": 0.3081862389552342,
    "F64": 0.15738823487786444,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s3_random_n8",
    "original_sha256": "f68ba1c671e77e9597a6b849777822f5fdf618dc53802cc59a5b9d301d8c094f"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9878148294277619,
    "coverage_min": 0.006169948724447274,
    "peak_k": 9,
    "peak_F": 0.5893793585680455,
    "F64": 0.24342275098367408,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s3_semantic_n3",
    "original_sha256": "762c5cd473ca02ddc88312b4af72f40058dfe4df9db3a4172c00b417f00a329f"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9962995721111406,
    "coverage_min": 0.0018573483115221442,
    "peak_k": 12,
    "peak_F": 0.7739666273535084,
    "F64": 0.5469618261108171,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s3_semantic_n8",
    "original_sha256": "b49df2c31cd513093dd7bf4f9e68c4a08ec17b194e2c3d1dc59a85165615401b"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9886377817149102,
    "coverage_min": 0.005762919377634038,
    "peak_k": 10,
    "peak_F": 0.41404455796141865,
    "F64": 0.17660199965195905,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s4_random_n3",
    "original_sha256": "a3eeb2e4701d62dc5d69ddbe4a75dedb3886dafbdf0ee29a14b26e15bc4e9ed3"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9966700189273482,
    "coverage_min": 0.00166984195546496,
    "peak_k": 9,
    "peak_F": 0.31420644251361907,
    "F64": 0.16984784475946613,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s4_random_n8",
    "original_sha256": "c50e45095cb7ab51e320f071bef35ff83d247fb57546e292fb23b9363f7ebc01"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9876387559136449,
    "coverage_min": 0.006249765528324724,
    "peak_k": 9,
    "peak_F": 0.5939346900811359,
    "F64": 0.23669035674591482,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s4_semantic_n3",
    "original_sha256": "c9f4fab68288e5123440e6d45c06bd638d96a505ed3dfd8df0bbf461f0965ed1"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9954431090470847,
    "coverage_min": 0.0022897900610990662,
    "peak_k": 12,
    "peak_F": 0.7737456669671172,
    "F64": 0.5187342838353691,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_features_s4_semantic_n8",
    "original_sha256": "c2740f1161128dfc1fc1be5fb58f8896890d3e3eba7427ea281fed709aae4c16"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9897560783829846,
    "coverage_min": 0.005191495629629194,
    "peak_k": 11,
    "peak_F": 0.40773569645226737,
    "F64": 0.15298214564765913,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s0_random_n3",
    "original_sha256": "0dcbedd1d3edb1678aedf229faa752768dd672fc18c04b04749f8f7ecddd5c9d"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9970675883580274,
    "coverage_min": 0.001471882814585682,
    "peak_k": 10,
    "peak_F": 0.5517375076415889,
    "F64": 0.2400885057478503,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s0_random_n8",
    "original_sha256": "f73bd97232c895efc6c1c5ea2f58b4ca2669aa2f55725f09776aa8af3168d431"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9904367824171691,
    "coverage_min": 0.004848284955256404,
    "peak_k": 11,
    "peak_F": 0.3679725991144773,
    "F64": 0.14344491800082118,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s0_semantic_n3",
    "original_sha256": "cdf60e5fb36389f34fe25f2924d1765d5ec0a421139071c323334684d661e104"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9966191472691651,
    "coverage_min": 0.0016959119728606948,
    "peak_k": 11,
    "peak_F": 0.6084951701943976,
    "F64": 0.306780694088155,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s0_semantic_n8",
    "original_sha256": "df0b8ee6fab301f9ffe9f97fb108abc0b04c88a31ff48b011ad5c2ebda292314"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9849714018450881,
    "coverage_min": 0.0076764869869295795,
    "peak_k": 10,
    "peak_F": 0.2903332933954089,
    "F64": 0.06591287821823202,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s1_random_n3",
    "original_sha256": "bb67975814bfe9273b59e60fe048b25a53ac35240bf08f77f0ade2dbd54068d3"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9948651730963368,
    "coverage_min": 0.0025828050499108143,
    "peak_k": 10,
    "peak_F": 0.4941239586058815,
    "F64": 0.20311910453046322,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s1_random_n8",
    "original_sha256": "84d6b2e1e0c26931ceba9fbefe0dcc46375d6d891dc81c3256e983c9a3bc8747"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9826858369040924,
    "coverage_min": 0.008866847701280869,
    "peak_k": 10,
    "peak_F": 0.30966283117987514,
    "F64": 0.0741283753018994,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s1_semantic_n3",
    "original_sha256": "8db7126287c551db91914dec396a56768b6246ccba55858783c5f54b24f89958"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9949603651587418,
    "coverage_min": 0.0025411375296111,
    "peak_k": 11,
    "peak_F": 0.5138148536245788,
    "F64": 0.2314203696095259,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s1_semantic_n8",
    "original_sha256": "751c878e85a3d6ac6eb9c1d0d51d755f29b85de90be38e246bbd3bd7babce0b3"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9885305070029053,
    "coverage_min": 0.005821778422623261,
    "peak_k": 10,
    "peak_F": 0.38692654167396845,
    "F64": 0.125409892167708,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s2_random_n3",
    "original_sha256": "de412370a59527c78d7bfbc7119507ffb324b691e3cdff6938a3a8f3a1abc641"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9944909651005934,
    "coverage_min": 0.002766793408176884,
    "peak_k": 10,
    "peak_F": 0.5142138254355986,
    "F64": 0.22020570132679063,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s2_random_n8",
    "original_sha256": "22bc930f31aba968059fe5be8669faeb9ffb4dc9bba007133488220ea83e493d"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9886951240474708,
    "coverage_min": 0.005763882343654502,
    "peak_k": 10,
    "peak_F": 0.45274485361039485,
    "F64": 0.16377295614662338,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s2_semantic_n3",
    "original_sha256": "c5b7797d3498a779e89956a0e2b76cf85bfde25d7b62d2d16e454d51bd5d259b"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9948056581580587,
    "coverage_min": 0.0026143687423503207,
    "peak_k": 11,
    "peak_F": 0.614007105925583,
    "F64": 0.28830485540811335,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s2_semantic_n8",
    "original_sha256": "6f5da79ce8827fe92b617b32b26f4610d37798173b9155708353e48556c7ca17"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9931058392821295,
    "coverage_min": 0.0034850692408819792,
    "peak_k": 10,
    "peak_F": 0.34612525584281645,
    "F64": 0.11806858230655878,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s3_random_n3",
    "original_sha256": "5dcf2dd7b7638b3ac2489ce608c5ad936ff933862c92066a8da8c7d2ae2c936f"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9965373546710368,
    "coverage_min": 0.0017405317927591491,
    "peak_k": 11,
    "peak_F": 0.4911458127694814,
    "F64": 0.21028945752736647,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s3_random_n8",
    "original_sha256": "278c4a1162dd2a80ace47dc5d0d3795332e15e5c61fc663cee8a3b041a23ad55"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9927514270905612,
    "coverage_min": 0.003669467271406955,
    "peak_k": 11,
    "peak_F": 0.3747361030101782,
    "F64": 0.1191805350425958,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s3_semantic_n3",
    "original_sha256": "f594e9eb8048fbe0503dda77cae9412ffc3693885b3b9bc5fa4c5c536126f9b6"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9969676637105053,
    "coverage_min": 0.0015236053284678791,
    "peak_k": 11,
    "peak_F": 0.56632809773266,
    "F64": 0.266223559188899,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s3_semantic_n8",
    "original_sha256": "977a9055221e84bd385186d4b19c2b66e51c9c47f6dfe979bd1586875010618a"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9836427347068802,
    "coverage_min": 0.008428148580707727,
    "peak_k": 10,
    "peak_F": 0.33003272222634655,
    "F64": 0.08376905732444283,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s4_random_n3",
    "original_sha256": "4afb2ba27c3b4e1afe5d1f1e0b4e2d36f72a39adcb4a8d7365fedae8ee7b72bc"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9982353064889165,
    "coverage_min": 0.0008849987644416683,
    "peak_k": 10,
    "peak_F": 0.4934250950793769,
    "F64": 0.22112790646619726,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s4_random_n8",
    "original_sha256": "9c059e093ee76c1f4cad8242248e2921e987de3465c1bdf8a4bebcdba12eab65"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9856250385932694,
    "coverage_min": 0.0073474670267155906,
    "peak_k": 10,
    "peak_F": 0.33199062969409926,
    "F64": 0.0928375570186494,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s4_semantic_n3",
    "original_sha256": "1ae8ac4a21228bf443c0479a40660819aa0fc2e6af6e75c087c3d61dbe304333"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9981520234752074,
    "coverage_min": 0.0009271276926169614,
    "peak_k": 11,
    "peak_F": 0.5287441371475828,
    "F64": 0.25778020518376926,
    "scale": "primary",
    "curve_key": "primary_cifar100_split_other_replication_s4_semantic_n8",
    "original_sha256": "56575c3e1455b2a72ccdf79f049a9f08dca3dad388496af5b59d488b604d548b"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9901716865108156,
    "coverage_min": 0.0049761214105690345,
    "peak_k": 10,
    "peak_F": 0.402284712511559,
    "F64": 0.18793424940350914,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s0_random_n3",
    "original_sha256": "54783c29b1cdcd2aee63d9949cd94603b3370fc99583d01644df247a39e0df73"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9968876378039114,
    "coverage_min": 0.0015599284269691503,
    "peak_k": 11,
    "peak_F": 0.2947277893075563,
    "F64": 0.16805208507508979,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s0_random_n8",
    "original_sha256": "c687531b63dd3ff4f7c5aca1f882ed755f24b029592f9551ce6028ed321b1ad5"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.989411114447629,
    "coverage_min": 0.0053352840103088875,
    "peak_k": 9,
    "peak_F": 0.9944092063088732,
    "F64": 0.46167620617564864,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s0_semantic_n3",
    "original_sha256": "17f99622a3a87117517b7713f6136a3f77201ddc02008e7f7aa04b8e7eeb171c"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9964332680506768,
    "coverage_min": 0.001789261024263598,
    "peak_k": 13,
    "peak_F": 1.2207640559660071,
    "F64": 0.9288641385064648,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s0_semantic_n8",
    "original_sha256": "e730fa5190f075c15e3cff78575a239fe8ffe30fbc0f1fbe9f57c2efbdb161c8"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9897448114578753,
    "coverage_min": 0.00519359411203753,
    "peak_k": 9,
    "peak_F": 0.3453222911229286,
    "F64": 0.13686434470125053,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s1_random_n3",
    "original_sha256": "cd665dbd85a1156a990815dc4c982eff948a792ff58e2660a07da6358a4124eb"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9969489962452671,
    "coverage_min": 0.0015304339838760788,
    "peak_k": 9,
    "peak_F": 0.2275299199449346,
    "F64": 0.11617375325157218,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s1_random_n8",
    "original_sha256": "c5efb01c7d02fcb6aaff2d0c006a6a1b8903b4c5734cea718a817850c87807c8"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9895806094448542,
    "coverage_min": 0.0052882724246465385,
    "peak_k": 8,
    "peak_F": 0.9391321150897242,
    "F64": 0.38954168760582697,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s1_semantic_n3",
    "original_sha256": "bd852427fb368e405c633cd6a0753e8b8ce7fd30228970d5ae75a44c6f58132c"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9959089641232527,
    "coverage_min": 0.002052801644419103,
    "peak_k": 11,
    "peak_F": 1.165636879183937,
    "F64": 0.8387197682486606,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s1_semantic_n8",
    "original_sha256": "d1cb1db489850eb42d510e9c25b0a22d2835b81ac0843b87248cf0a733690247"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9894180376677232,
    "coverage_min": 0.005347641871004448,
    "peak_k": 7,
    "peak_F": 0.3052815987246328,
    "F64": 0.10249575712382675,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s2_random_n3",
    "original_sha256": "960d001d65a6ec3abbb19934177edd3947e1081381136bbbcff9fd4704f43894"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9965416173216258,
    "coverage_min": 0.0017338270336815726,
    "peak_k": 9,
    "peak_F": 0.2194557957514672,
    "F64": 0.10482903908455853,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s2_random_n8",
    "original_sha256": "c23e9e368971cb83f299e99cbb4bf404454e5d95c9673de4fbf332ad29c28f48"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9863955440830651,
    "coverage_min": 0.006904145247057477,
    "peak_k": 8,
    "peak_F": 0.9184937547326391,
    "F64": 0.3332349783284616,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s2_semantic_n3",
    "original_sha256": "6c46321770feadb6e5f116dd647737333a454e5594fdf46dadf28caa9f99cb2d"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9958900735492043,
    "coverage_min": 0.002061585919822263,
    "peak_k": 11,
    "peak_F": 1.1669292077510858,
    "F64": 0.8057616626055846,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s2_semantic_n8",
    "original_sha256": "110974180b68815471c5b958700719cd4703d4254244dd7740f5afc35cc62d00"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9894163643225735,
    "coverage_min": 0.005332724744372571,
    "peak_k": 8,
    "peak_F": 0.33365828253526764,
    "F64": 0.13474498284361236,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s3_random_n3",
    "original_sha256": "d049d35613a38ec7fe44dddebe71b916b8b3fffd4c44b84ad4db58a7143db31a"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9970188295435516,
    "coverage_min": 0.0014948679235280312,
    "peak_k": 9,
    "peak_F": 0.27052800832918195,
    "F64": 0.15322372792361072,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s3_random_n8",
    "original_sha256": "9640f47bc2948f8208740b5009457452459b5ddc874dc97d1aa5060e9072a981"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9884505597329025,
    "coverage_min": 0.005841798234465985,
    "peak_k": 8,
    "peak_F": 0.9380059476747217,
    "F64": 0.38381794206823544,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s3_semantic_n3",
    "original_sha256": "0e6ec97ab6ae2b9eab07f9931ac36c9e890e0f8781f05c236908a02181c73815"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9965206051840385,
    "coverage_min": 0.0017469435935675971,
    "peak_k": 12,
    "peak_F": 1.1904377865026137,
    "F64": 0.867170803753849,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s3_semantic_n8",
    "original_sha256": "81d2736341772e64d0df1696dddef621ce51be4ec374879dd98714cc87e1e306"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9891130294281688,
    "coverage_min": 0.0055072198328948285,
    "peak_k": 9,
    "peak_F": 0.34162324123742177,
    "F64": 0.15474043957818656,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s4_random_n3",
    "original_sha256": "887f1e58c314cfbc189e9cdd13f189b5f13e9da58a46df03d8eb5e9cfd4f27c9"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9974371994852669,
    "coverage_min": 0.0012833594012111006,
    "peak_k": 8,
    "peak_F": 0.2501464571814189,
    "F64": 0.12064306106182517,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s4_random_n8",
    "original_sha256": "2a44d01ecd8c4b34c63e293243f2e7ce0e708f70b993f3ef07db21d1e6fe97c3"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9880857398898326,
    "coverage_min": 0.00601884220148689,
    "peak_k": 8,
    "peak_F": 0.9515520506157471,
    "F64": 0.41896293799127277,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s4_semantic_n3",
    "original_sha256": "b83c455a16b3ac69e67c3e1962a8310b424315b24c842706222f577fd1e1c9c1"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9956217537868784,
    "coverage_min": 0.0021990113791734585,
    "peak_k": 12,
    "peak_F": 1.2179599237297514,
    "F64": 0.912297592456413,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_features_s4_semantic_n8",
    "original_sha256": "becb8639ee8852ecc7c89861fef13fafea48fb1f596969c979248943ee10edd4"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9868488932994206,
    "coverage_min": 0.006707926155579455,
    "peak_k": 10,
    "peak_F": 0.29394890592124234,
    "F64": 0.07549343606144256,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s0_random_n3",
    "original_sha256": "3616aeeba01b1ab8ba92c425badb0d6bcf1735cc4e746a2f9342add8636a3c2d"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9945121321190646,
    "coverage_min": 0.002763392094712013,
    "peak_k": 10,
    "peak_F": 0.44384162977452474,
    "F64": 0.17597321525807516,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s0_random_n8",
    "original_sha256": "c36b84773b205d718eb7c89a93fd0b66e7056b53cdc29e6124faa6b77b61b15b"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9849948958034062,
    "coverage_min": 0.0076734627317194826,
    "peak_k": 10,
    "peak_F": 0.36278900551329807,
    "F64": 0.1239485806279237,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s0_semantic_n3",
    "original_sha256": "084a68ade20d9007a2c7d21a643b60ea8b62d22a919d32f4c6e26ffa2b45859e"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9958272627612677,
    "coverage_min": 0.002101913557541731,
    "peak_k": 10,
    "peak_F": 0.5621927933900197,
    "F64": 0.2556756462172964,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s0_semantic_n8",
    "original_sha256": "cd57f1c17227882c1fc045bc12d8fad2df44fd407608118c3b59741aed1f2b19"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9844269115653993,
    "coverage_min": 0.007955668759769606,
    "peak_k": 10,
    "peak_F": 0.31404040239904224,
    "F64": 0.07221764433366883,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s1_random_n3",
    "original_sha256": "7821576dda055186e05e781df5d6ce10f96cb35992f89080b25eddaa6fc6cafd"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9950134171788098,
    "coverage_min": 0.0025110704793464525,
    "peak_k": 11,
    "peak_F": 0.5057113828502371,
    "F64": 0.22324375156486795,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s1_random_n8",
    "original_sha256": "d6445c27cb67bdb41c40a6708d8860cb51200f45fc4d74d2566d9188357c1a9f"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9827028377468919,
    "coverage_min": 0.008762474085556018,
    "peak_k": 10,
    "peak_F": 0.32181134871958256,
    "F64": 0.08555223785946739,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s1_semantic_n3",
    "original_sha256": "30a3301b1ec4d827d44a9feecd9b2f78d7a5bb68e23ec639219d71d3f72e9fb0"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9952309985570084,
    "coverage_min": 0.0023990786451527804,
    "peak_k": 11,
    "peak_F": 0.540977658445599,
    "F64": 0.2515137564637091,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s1_semantic_n8",
    "original_sha256": "764f87dcf2810cd997e28c70732382a129f170775f0f634bd09acb32a0d3ebe1"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9904417159647142,
    "coverage_min": 0.004854953027287115,
    "peak_k": 11,
    "peak_F": 0.3529867699694056,
    "F64": 0.11295915101367858,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s2_random_n3",
    "original_sha256": "e85c05d5d1dc878ded39eb769e7b9a1f5a4a827f27bc4727817c37db02e43620"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9948627113530594,
    "coverage_min": 0.0025872867626668093,
    "peak_k": 10,
    "peak_F": 0.491594652506289,
    "F64": 0.1896814113245196,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s2_random_n8",
    "original_sha256": "b7dee2c7421c6cb9f07d300352fbc9a6065c3fcc363c73e6f53c16c310b01be3"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9906330658650497,
    "coverage_min": 0.004756356065930994,
    "peak_k": 11,
    "peak_F": 0.34952346845687293,
    "F64": 0.1110234875671743,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s2_semantic_n3",
    "original_sha256": "b868328a22538b8a77ba5480d6d4f95a2d9529b5a949dd67b2596c8d30bc10f0"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9957083644115193,
    "coverage_min": 0.002162500464687649,
    "peak_k": 11,
    "peak_F": 0.5236029518973158,
    "F64": 0.2463577910384969,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s2_semantic_n8",
    "original_sha256": "6e9bd5ddea77d74d645d6c9057361538d889c89ffc2e3b01fff7273d69a5f0cb"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.980500776715502,
    "coverage_min": 0.010004444113875924,
    "peak_k": 10,
    "peak_F": 0.2939519993899206,
    "F64": 0.06178850241397955,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s3_random_n3",
    "original_sha256": "fd7216415426aaa41866d366ab362762ccbff297cfe7b68e01b7832a3ad64004"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9918400849385924,
    "coverage_min": 0.004118100072375503,
    "peak_k": 10,
    "peak_F": 0.4030325974070927,
    "F64": 0.1352796754330834,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s3_random_n8",
    "original_sha256": "473bb88c0851999b7fe145aebd9c6028ae9047e722331792d0e74d9a5175de70"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9787640564269028,
    "coverage_min": 0.010917577730220724,
    "peak_k": 10,
    "peak_F": 0.2952988702195518,
    "F64": 0.06556966699558359,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s3_semantic_n3",
    "original_sha256": "9c5d6a1521912846aa1282e78de46584040384b605ae5410c6ab0c5bcd959c9d"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9920959325240571,
    "coverage_min": 0.003987665775016881,
    "peak_k": 11,
    "peak_F": 0.45315723580498196,
    "F64": 0.17930970014104491,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s3_semantic_n8",
    "original_sha256": "b0156be7c8e8d4fe02fd39dfcdc38b50212e0805aeb051227a841c0bcbbbbcf2"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9847736087570818,
    "coverage_min": 0.007765742863664481,
    "peak_k": 10,
    "peak_F": 0.33305066349805745,
    "F64": 0.09003022672491975,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s4_random_n3",
    "original_sha256": "e3d570ce70622baf443a5699e98253f433958e8f0ada0e4f2125d88b6af2b150"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9954199352888659,
    "coverage_min": 0.002299580934565153,
    "peak_k": 10,
    "peak_F": 0.4646537304582465,
    "F64": 0.1985749241775238,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s4_random_n8",
    "original_sha256": "abc23be65065fdbe76bf5fa533bae879e074a78b436a4d74836704ad789763cf"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9828089121551679,
    "coverage_min": 0.008807713372966035,
    "peak_k": 10,
    "peak_F": 0.38006965409935434,
    "F64": 0.09825347158658623,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s4_semantic_n3",
    "original_sha256": "0b098d29dae3368fdf1b95d868afb8b9cf3ea414c69aaca3bbd94657da119174"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9954774735523098,
    "coverage_min": 0.0022780992631161344,
    "peak_k": 12,
    "peak_F": 0.5787341028777486,
    "F64": 0.29403639254023184,
    "scale": "primary",
    "curve_key": "primary_cifar10_split_other_replication_s4_semantic_n8",
    "original_sha256": "09aa74b4c70d38c3516926fcdedb0230b4787ac7cb22ebd79fd4858f667b30c9"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.8988174092315293,
    "coverage_min": 0.06448696242178234,
    "peak_k": 8,
    "peak_F": 0.0338108574585233,
    "F64": 0.0002890563855435319,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s0_random_n3",
    "original_sha256": "f81e54b37dded1ffcd1860fb3a663108d5393f29868ee78bacec14e4e89949d4"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9376054404000264,
    "coverage_min": 0.03388838193232291,
    "peak_k": 8,
    "peak_F": 0.10353191181015658,
    "F64": 0.0025841645605719932,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s0_random_n8",
    "original_sha256": "3927f94d737186c0752e23deb3018e00da566e27c0d0a4a013d8afe37d84b268"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.880431737000349,
    "coverage_min": 0.08952888346256065,
    "peak_k": 8,
    "peak_F": 0.00773334365728251,
    "F64": 3.235702950099445e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s0_semantic_n3",
    "original_sha256": "f86cf988e546ee441e269523b96dd28d86ba0013eea0c27894667c91d7d0b733"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.8914361990449626,
    "coverage_min": 0.0682437949025115,
    "peak_k": 8,
    "peak_F": 0.0228115245077552,
    "F64": 0.00016201984813530695,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s0_semantic_n8",
    "original_sha256": "8b6a641c29d291003f7c0a31bf6cfdf646afb267e2a40b67adb231fbd31a76de"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9203417813663857,
    "coverage_min": 0.0451965922916756,
    "peak_k": 8,
    "peak_F": 0.07063701722511051,
    "F64": 0.0013201858771849364,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s1_random_n3",
    "original_sha256": "06c0d377be56d9618701b8a8af45ac157096c09891b37baac0d46b903a4a9c4f"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9477814970013544,
    "coverage_min": 0.02782094116317793,
    "peak_k": 8,
    "peak_F": 0.11882537609989818,
    "F64": 0.005664125601909905,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s1_random_n8",
    "original_sha256": "0afedee4c4a6b605e85a7d503bbd8ae07599ac8a088e5506cd32972b96719765"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.8834788854386679,
    "coverage_min": 0.08131800531940184,
    "peak_k": 7,
    "peak_F": 0.01396893034610186,
    "F64": 5.00480201916192e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s1_semantic_n3",
    "original_sha256": "ca46c78ee923e8863d48c4b9699bc23c988579922a1d3cc4b9402dd212d1d91b"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9077303139780326,
    "coverage_min": 0.05775703742470585,
    "peak_k": 8,
    "peak_F": 0.024497003796648376,
    "F64": 0.0002272059590827504,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s1_semantic_n8",
    "original_sha256": "40a971c71411f74101d752740d31206f29c1fb6aecfbe7525c501685742024c3"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9078553122227913,
    "coverage_min": 0.056500810536214474,
    "peak_k": 8,
    "peak_F": 0.05927259549045444,
    "F64": 0.0007112676261659915,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s2_random_n3",
    "original_sha256": "da64df074072c2f50be9265368112e32dcf15c4be50ed18e83331d639c694756"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9571022130476898,
    "coverage_min": 0.022169402767145543,
    "peak_k": 9,
    "peak_F": 0.12724671283945282,
    "F64": 0.007156062327986447,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s2_random_n8",
    "original_sha256": "1893390efc55fdf5f75afd9b1f162dbf9da883281856d45cb55d4e6bf3f5b6e6"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.8803758424492749,
    "coverage_min": 0.08921194703612474,
    "peak_k": 8,
    "peak_F": 0.008317481620350398,
    "F64": 4.531547880046123e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s2_semantic_n3",
    "original_sha256": "a874113ccdfa7f95dce41cf4028e51a92297fdbfab68a2ff45d60ba050f66214"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.8893788339501881,
    "coverage_min": 0.06874722142795733,
    "peak_k": 8,
    "peak_F": 0.023719612247571464,
    "F64": 0.0001579868565327037,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s2_semantic_n8",
    "original_sha256": "a9048292b227d652c1e914687564dacdb9601dbab1fd0cb344adac34aa2f3668"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.8940882457645537,
    "coverage_min": 0.06863806646469955,
    "peak_k": 8,
    "peak_F": 0.0211589424749537,
    "F64": 0.00016944571263610085,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s3_random_n3",
    "original_sha256": "bae3c03be4db97f6da670a760662841fb8e39d81e1883223db44dae83a294e2f"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9362115134255481,
    "coverage_min": 0.033544391245308953,
    "peak_k": 8,
    "peak_F": 0.0954833976304662,
    "F64": 0.0026616249862295265,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s3_random_n8",
    "original_sha256": "5a1d617f3f9b5b2bd9768f98527f70f8a800a81dc48fbde3aefc4e244952c560"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.8796043270130518,
    "coverage_min": 0.08979131493584591,
    "peak_k": 8,
    "peak_F": 0.005319672619398141,
    "F64": 3.152284290386563e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s3_semantic_n3",
    "original_sha256": "64db3c2effe5c4dd5ae7066c3fc59f4391bbbf0a2aa33380b55b036ac0b6179a"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.8921767943944597,
    "coverage_min": 0.06610002458563424,
    "peak_k": 7,
    "peak_F": 0.022455684110260277,
    "F64": 0.0001601887316186435,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s3_semantic_n8",
    "original_sha256": "476dd7e07196273bc59387db87e2c8b87873c4de41fc217b95e512dfbf616096"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.8944291383423728,
    "coverage_min": 0.06734954972774787,
    "peak_k": 8,
    "peak_F": 0.03201097439695105,
    "F64": 0.00022719963229293543,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s4_random_n3",
    "original_sha256": "f93b3337778ca6da898c42417f04f45aac2268d6889c4a60b0be9ce0124af47d"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9327062152888932,
    "coverage_min": 0.035809989571285,
    "peak_k": 8,
    "peak_F": 0.07958862356542651,
    "F64": 0.001817425692559787,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s4_random_n8",
    "original_sha256": "291886ebd78a878af4e39e1a61db771418184ef9c0601e59a9da3cce38058347"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.8792415817851016,
    "coverage_min": 0.09200799509773328,
    "peak_k": 8,
    "peak_F": 0.006003837585500216,
    "F64": 2.983983216632032e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s4_semantic_n3",
    "original_sha256": "7a7058441c83086f89ed3415ff14f8afbb733d9d9e3dbba91d7d843d0d47ef0f"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.8901297867022752,
    "coverage_min": 0.06790460130801655,
    "peak_k": 8,
    "peak_F": 0.019910023690831113,
    "F64": 0.00014542418372144486,
    "scale": "primary",
    "curve_key": "primary_mnist_permuted_mnist_replication_s4_semantic_n8",
    "original_sha256": "35e573da82cab40f12fc049f63c979f8a4e4704098f8673fca6282757225e87e"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.8541673253982576,
    "coverage_min": 0.08392889571615242,
    "peak_k": 4,
    "peak_F": 0.07547801448398544,
    "F64": 4.744130042525679e-06,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s0_random_n3",
    "original_sha256": "53920d01dd9e3ec9ae490a4851cefb28f7ea747b33c6bce2b69aab0a6e9c5679"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9604069269983309,
    "coverage_min": 0.02042156091122266,
    "peak_k": 6,
    "peak_F": 0.23012588715732812,
    "F64": 0.013079496221313025,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s0_random_n8",
    "original_sha256": "75d8e10faa89844c346d3bb3893679c6f7a2e06ee6be3f36b1211e6d215e9cf6"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.837592003314747,
    "coverage_min": 0.09611298128962517,
    "peak_k": 3,
    "peak_F": 0.03134151639176361,
    "F64": 6.922514072465035e-07,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s0_semantic_n3",
    "original_sha256": "a52ba9bbba915ca4440652c76c8a59f360c0d1d0c4b4e533e5e851db793b15c9"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9511289835250321,
    "coverage_min": 0.02508982026521928,
    "peak_k": 6,
    "peak_F": 0.14987201196865949,
    "F64": 0.004296515009742393,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s0_semantic_n8",
    "original_sha256": "b24587bbadf2d6c99198935029d012c3cd41fbf342d182a4b4497bd2eb74f5d4"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9342926991271829,
    "coverage_min": 0.03474095245356868,
    "peak_k": 3,
    "peak_F": 0.06604046591691054,
    "F64": 0.00016034942960210663,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s1_random_n3",
    "original_sha256": "6cd3d5eec1531d97920d22b23c27dd4e742ff0eae4e3401671530b2943fdc384"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.957011710967599,
    "coverage_min": 0.02224665055588461,
    "peak_k": 5,
    "peak_F": 0.17085346472982252,
    "F64": 0.006180873793067123,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s1_random_n8",
    "original_sha256": "44a8567a04290f2493bd7956dc77c7a5b85c470d8887600ca565550287777d33"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9305890350455245,
    "coverage_min": 0.03638012982567748,
    "peak_k": 4,
    "peak_F": 0.02693960856735314,
    "F64": 8.224825563136901e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s1_semantic_n3",
    "original_sha256": "01754023abde7641d18ad0be63cd029f8e4fdf9dfbbcc692d02b645e470bd0d5"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9537335306630078,
    "coverage_min": 0.0237507691382163,
    "peak_k": 5,
    "peak_F": 0.08430670219134268,
    "F64": 0.00044673863297901845,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s1_semantic_n8",
    "original_sha256": "513b4b990738f76323738f118bf08fd97e6c4e44773665a5d436fea750b1d588"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9172616923073059,
    "coverage_min": 0.043958649943433264,
    "peak_k": 4,
    "peak_F": 0.13061821790322026,
    "F64": 0.0002660915974093386,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s2_random_n3",
    "original_sha256": "5f26e26ec7b1974500fb229cbfc79263ae33453e07240d05e7f16a076b734b4d"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9578679782643544,
    "coverage_min": 0.021622352393060745,
    "peak_k": 5,
    "peak_F": 0.19273220101758712,
    "F64": 0.008779356424924088,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s2_random_n8",
    "original_sha256": "451cce191ec8c6dce407bfa0dc0c9d8cfc2328d933ab3a746f8b8adbc3b249f5"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.931429220965334,
    "coverage_min": 0.036032584668147655,
    "peak_k": 4,
    "peak_F": 0.04105053424783181,
    "F64": 0.0001614446765364113,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s2_semantic_n3",
    "original_sha256": "930f6aa7e1b83e0b607e6df8d95e165e30b4e91fa188bc4057718eaefed6bb86"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9604959166828251,
    "coverage_min": 0.02027417925412787,
    "peak_k": 4,
    "peak_F": 0.08926999261135549,
    "F64": 0.0011725774295335053,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s2_semantic_n8",
    "original_sha256": "4bdf9e22b34aeb46e9983743449544bf13d20930c2d2b3b445e74bf4932a87f5"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.8605834812897577,
    "coverage_min": 0.08000703180559436,
    "peak_k": 5,
    "peak_F": 0.09904934815468197,
    "F64": 1.3845493839048448e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s3_random_n3",
    "original_sha256": "d30f4bcc647ef933d1e9dc4a4cfe73b24cf38c6783da23ce94751d200af1396f"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9448968599535734,
    "coverage_min": 0.028660681993887244,
    "peak_k": 5,
    "peak_F": 0.16824252364287462,
    "F64": 0.0024939131563849787,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s3_random_n8",
    "original_sha256": "6df57a13e932cff063b35be3d644ee93f9f2b58ee6856364d91c5eab77e8d78c"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.8594610524303814,
    "coverage_min": 0.07818692572718625,
    "peak_k": 5,
    "peak_F": 0.03878679985171296,
    "F64": 4.057527251170449e-06,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s3_semantic_n3",
    "original_sha256": "91064c445d9058ebd765038a94c423b22b0f58728cddea17337ce86cd269a409"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9414396247574083,
    "coverage_min": 0.030253143091029635,
    "peak_k": 4,
    "peak_F": 0.10214158235023063,
    "F64": 0.00029439813479595085,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s3_semantic_n8",
    "original_sha256": "8277592dafb86ef2e1e52f94be0ef4dc745f3483cd4b0ab6f16fdaf50e6dd220"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.8547461609792419,
    "coverage_min": 0.08441141414099736,
    "peak_k": 4,
    "peak_F": 0.10733700138873803,
    "F64": 2.021209408691843e-05,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s4_random_n3",
    "original_sha256": "624985f4d3a6bb4de3173369a869532f3c6e16c8b6a5ec84be9d4e5508cc2cc1"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9357923336266413,
    "coverage_min": 0.03367010636995864,
    "peak_k": 5,
    "peak_F": 0.194357735277722,
    "F64": 0.0024743976708391114,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s4_random_n8",
    "original_sha256": "59ea719c6710a5e3810b3502ddf71f0ad1ab87baa3f1d5493bcaa9a4d5ecbda5"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.8260590565096368,
    "coverage_min": 0.1045541717441124,
    "peak_k": 4,
    "peak_F": 0.03268958761591445,
    "F64": 3.1345049765240166e-07,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s4_semantic_n3",
    "original_sha256": "6f335732e8553aa7c5f58de3bb7db73a2c6fc598331aa6118f2ec64defc7d0eb"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9328872408424118,
    "coverage_min": 0.03493910140822621,
    "peak_k": 5,
    "peak_F": 0.12181298152640341,
    "F64": 0.0006142626276922178,
    "scale": "primary",
    "curve_key": "primary_mnist_rot4_mnist_replication_s4_semantic_n8",
    "original_sha256": "a3366e6360d445a6bdf038b2b42731f116e5a37bff0096e0676dd421c8b4f50a"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9962208448240852,
    "coverage_min": 0.0018935616731761968,
    "peak_k": 3,
    "peak_F": 0.03249945232754117,
    "F64": 0.001215048131357757,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s0_random_n3",
    "original_sha256": "67e72a3a53c31bb8e2fab741fb7ba2213d016a41f56502b249c78306572a7ba9"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9974162129932373,
    "coverage_min": 0.001294578622042125,
    "peak_k": 4,
    "peak_F": 0.09373284122251457,
    "F64": 0.0034476759441890302,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s0_random_n8",
    "original_sha256": "d33549472fc3bc42f93fe6bbd3c5c653fc430192e777804318a3dc466048921d"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9966465851926753,
    "coverage_min": 0.0016805341659599255,
    "peak_k": 3,
    "peak_F": 0.0345894309825774,
    "F64": 0.0007988692359103462,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s0_semantic_n3",
    "original_sha256": "6218d00d6216bcd5a79442ccdb7bea4b70924d7fa7f63292908dc653a2316d79"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9979179129988526,
    "coverage_min": 0.0010423534952438895,
    "peak_k": 4,
    "peak_F": 0.09726038149815847,
    "F64": 0.0051331421782724726,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s0_semantic_n8",
    "original_sha256": "118acc81576f14126475a929beeb309c0b78347598418acfaecfe7f85648f90b"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.998011876966294,
    "coverage_min": 0.0009957636437663486,
    "peak_k": 3,
    "peak_F": 0.07050141086368228,
    "F64": 0.001222152403464606,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s1_random_n3",
    "original_sha256": "23e0d8b97490696a98116ccee2327170006341635424bb3c9031f06f0e1946a6"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9981054219362109,
    "coverage_min": 0.0009487661839472037,
    "peak_k": 4,
    "peak_F": 0.10974944629840766,
    "F64": 0.005596356365553931,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s1_random_n8",
    "original_sha256": "e7194ddf94d6bc04cae3607591e27ff554203fb99d5accb345b264330ac577b0"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9980334993905401,
    "coverage_min": 0.0009844755575997162,
    "peak_k": 3,
    "peak_F": 0.03262598160935894,
    "F64": 0.0007482895426312295,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s1_semantic_n3",
    "original_sha256": "861dd35acba3690c8419f2f09e61221394dfe8c09f10396e5308046afb6f7fc6"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9986436224078572,
    "coverage_min": 0.000678776052244677,
    "peak_k": 5,
    "peak_F": 0.08958902166584638,
    "F64": 0.004768578101249038,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s1_semantic_n8",
    "original_sha256": "b7e65ed23034de78cf720f3a7a5791227c9c99c90d6744b997a811cee6edf23b"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9945054529422872,
    "coverage_min": 0.002755951928471495,
    "peak_k": 3,
    "peak_F": 0.045243708193291876,
    "F64": 0.0017337058177997189,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s2_random_n3",
    "original_sha256": "521903e033f85b756019603a03aefc36ba81ffa06866275300ddfc09a9e02c07"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9971272991269543,
    "coverage_min": 0.0014407161851946694,
    "peak_k": 3,
    "peak_F": 0.09636412819883708,
    "F64": 0.0041243806604704825,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s2_random_n8",
    "original_sha256": "28066adc98d0ce34e13b0881b97cf8f35cc7374081d18ad087bc336079891e20"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9957903077376179,
    "coverage_min": 0.0021106925159169693,
    "peak_k": 4,
    "peak_F": 0.04809047002707861,
    "F64": 0.0011166401557099572,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s2_semantic_n3",
    "original_sha256": "fe1750c7be19b75947e62c6f77c61907271323519d2ce86386192cf7207e8321"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9975965425260563,
    "coverage_min": 0.0012035700006550313,
    "peak_k": 4,
    "peak_F": 0.06828515752566736,
    "F64": 0.0029356420251422273,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s2_semantic_n8",
    "original_sha256": "063e36fa8ca6dfedfb5e9246a33f950b9b18321eee611a30b5898c5d9f33da85"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9928197281218898,
    "coverage_min": 0.003608251117226581,
    "peak_k": 3,
    "peak_F": 0.03048263113986968,
    "F64": 0.0015223864541807459,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s3_random_n3",
    "original_sha256": "c496df91c25dd5d1b1b94870ca8de7838c0754e4d828724cf04fe6d07ea79960"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9942559776298292,
    "coverage_min": 0.0028817163838307006,
    "peak_k": 5,
    "peak_F": 0.11403618994332626,
    "F64": 0.007287521905066693,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s3_random_n8",
    "original_sha256": "c1813e997172570251555a7f0fece61de38acd689b0538e23f55bced25c672ce"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9944279955680916,
    "coverage_min": 0.002796271173614437,
    "peak_k": 4,
    "peak_F": 0.02851070726000335,
    "F64": 0.0011068805857296713,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s3_semantic_n3",
    "original_sha256": "ae3c1b34e8e684d900bae55ea28aaab6ec1e7dc9f2fb721f82ab11f55b186c08"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9974569913313576,
    "coverage_min": 0.001273514950572861,
    "peak_k": 5,
    "peak_F": 0.09170238871796388,
    "F64": 0.003688320471923752,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s3_semantic_n8",
    "original_sha256": "3f2c3799030c307d3c7bbd8af813ffad23ca4bab5bec05ed1e2e42fbd9e4c52f"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9941081562815611,
    "coverage_min": 0.0029563621120406785,
    "peak_k": 3,
    "peak_F": 0.03214331927129807,
    "F64": 0.0008630229758001939,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s4_random_n3",
    "original_sha256": "5434153dc5b674341598f738d96f4923b27aef9fed6e028290af0416be03ba8f"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9979772692397352,
    "coverage_min": 0.0010135871280098226,
    "peak_k": 4,
    "peak_F": 0.07816878146520057,
    "F64": 0.004426054609447654,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s4_random_n8",
    "original_sha256": "5bd4969a7f08ff6b3904d94966cd36ab3c231dbc83ceef4a8b604fc1cf91575a"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9954118697254312,
    "coverage_min": 0.0023017405333733386,
    "peak_k": 4,
    "peak_F": 0.03309127876724656,
    "F64": 0.0008396765200633722,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s4_semantic_n3",
    "original_sha256": "19d8158b958702b6a8f88d571e7d2f945605cc9416d05ae68a2f1bb172f344af"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9977261895485431,
    "coverage_min": 0.0011388149531845091,
    "peak_k": 4,
    "peak_F": 0.07611961290978803,
    "F64": 0.005570072587532241,
    "scale": "primary",
    "curve_key": "primary_mnist_rot60_mnist_replication_s4_semantic_n8",
    "original_sha256": "356d83fc184bf78e9a863923ad886827a370f6f0f7169c2bb44e7db051695d1e"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.996601992669779,
    "coverage_min": 0.0017079952694562283,
    "peak_k": 9,
    "peak_F": 0.45093453299270636,
    "F64": 0.24635641908099856,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s0_random_n3",
    "original_sha256": "b747da2cdf0fe063ccec5cd241f19f37caf460e707cde36f2eeb0bb8b090f190"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9992539998243867,
    "coverage_min": 0.00037324808866435506,
    "peak_k": 8,
    "peak_F": 0.3194028794968998,
    "F64": 0.1577492436657431,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s0_random_n8",
    "original_sha256": "5e7cf79c68028f017ff21a09e691793a34df9ed983a4d81e947991f145ceb4e1"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9956219015919969,
    "coverage_min": 0.0021976990405418394,
    "peak_k": 10,
    "peak_F": 1.1215073167649994,
    "F64": 0.6870044441156931,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s0_semantic_n3",
    "original_sha256": "8bf810bcbb2d9d7bd17068b7af1725992f692cdd5a39a3edd787a2708785b50d"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9986097802775995,
    "coverage_min": 0.000696265305805973,
    "peak_k": 16,
    "peak_F": 1.3389295868517952,
    "F64": 1.1644927399665284,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s0_semantic_n8",
    "original_sha256": "62158080a2e6298fbba5b3b647f6502b45e112b871449d008b6b3dadd014f6e6"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9966789398708832,
    "coverage_min": 0.00166747318913072,
    "peak_k": 9,
    "peak_F": 0.448950397992287,
    "F64": 0.2477057697659954,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s1_random_n3",
    "original_sha256": "0284df8d97e7519b950e8591bf440636b65745503a5f4363531766f1ce53d8ef"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9992881517014104,
    "coverage_min": 0.00035613051272578904,
    "peak_k": 7,
    "peak_F": 0.2936517791641319,
    "F64": 0.14574925448290588,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s1_random_n8",
    "original_sha256": "3c2159e2e89745ef86e48f933d1076067ab655c783a40f8309b7c48d6d766bd8"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9948120466136046,
    "coverage_min": 0.002604416803115322,
    "peak_k": 10,
    "peak_F": 1.1344429230019801,
    "F64": 0.7260476290007694,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s1_semantic_n3",
    "original_sha256": "d90da8014aa2b336c0a8d195a73fe57d950b74cc06d57acb2144aefae42601c4"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9985765389827906,
    "coverage_min": 0.0007124935719235864,
    "peak_k": 16,
    "peak_F": 1.3547608557701534,
    "F64": 1.1904176093762486,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s1_semantic_n8",
    "original_sha256": "90bf60b4743d558a4c199b3b1e9a7f7ca931af2cae177009d123fc5b888728d6"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9969924047949277,
    "coverage_min": 0.0015108769937060512,
    "peak_k": 9,
    "peak_F": 0.45763302685409973,
    "F64": 0.23755153075353974,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s2_random_n3",
    "original_sha256": "6478be194ce8f34f9af93e5497ae0299cabc2364c6dbde24c081938cff940d71"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.999228593296525,
    "coverage_min": 0.0003860057826609801,
    "peak_k": 8,
    "peak_F": 0.29841850607788994,
    "F64": 0.16064084471959053,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s2_random_n8",
    "original_sha256": "668de35a8f79220bd0d541c96fb972de130dd984a0a39dbdbc43141775668502"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9961720212003735,
    "coverage_min": 0.0019210843400021057,
    "peak_k": 11,
    "peak_F": 1.1588072983096849,
    "F64": 0.7531937490190314,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s2_semantic_n3",
    "original_sha256": "719e140a9be2de1d172bbd736e2d9b6bb44469e3b60c1e44cf976f0eb27c1660"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9987486084833446,
    "coverage_min": 0.0006264585355827811,
    "peak_k": 16,
    "peak_F": 1.3412410006739024,
    "F64": 1.1603296582216969,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s2_semantic_n8",
    "original_sha256": "d2c428ea197a9434cf3c2552a9841daef27c13a55e6a878347d0b51b7eca6728"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9961864418989281,
    "coverage_min": 0.001914525063987002,
    "peak_k": 8,
    "peak_F": 0.43889086711649766,
    "F64": 0.2267624155457924,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s3_random_n3",
    "original_sha256": "8bd54794df275c5f692a97b04302e66d7e23af0342d8670cdcdd86d5aeb433d2"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9992891303255484,
    "coverage_min": 0.0003556087624925055,
    "peak_k": 7,
    "peak_F": 0.27696395308716637,
    "F64": 0.1289060761634091,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s3_random_n8",
    "original_sha256": "3e9f149f1678f065653f0d98d59e9b5e88335051de968fffeec76cf31f6a894f"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9950375064172101,
    "coverage_min": 0.002493608179014014,
    "peak_k": 10,
    "peak_F": 1.1706642148090107,
    "F64": 0.7532993979555784,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s3_semantic_n3",
    "original_sha256": "18bea983c8e51a6f507728f046e096b2b9b670af5cdfa04931304ee7ad1f93c7"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9981116608175121,
    "coverage_min": 0.0009459869876307437,
    "peak_k": 16,
    "peak_F": 1.3606103109179375,
    "F64": 1.1840528196734987,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s3_semantic_n8",
    "original_sha256": "1819f62065fa0d53413f10d8d073278946f2c23375f48e8a8407e911134e8aa2"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9968116870954401,
    "coverage_min": 0.0015982134635202608,
    "peak_k": 8,
    "peak_F": 0.4316907326724004,
    "F64": 0.2105643508600974,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s4_random_n3",
    "original_sha256": "1772edf60ccbc12d4b468bbfa31836adf25374d08c4e5c69a38ec78ad3423ede"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9991366058778963,
    "coverage_min": 0.00043198461296302366,
    "peak_k": 7,
    "peak_F": 0.2823632488068416,
    "F64": 0.12190460234498955,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s4_random_n8",
    "original_sha256": "355af0dec907272ad8969440c5124fee272534cf683b3608526caa83f67c06d2"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9948469403969717,
    "coverage_min": 0.0025877889247024398,
    "peak_k": 10,
    "peak_F": 1.1491003165771863,
    "F64": 0.7220183507892195,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s4_semantic_n3",
    "original_sha256": "81ffd4174df75dc3128e7e759a24d66f7137034b03f064cfaa4d81b0e23f242f"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9983866769711517,
    "coverage_min": 0.00080765369266212,
    "peak_k": 16,
    "peak_F": 1.3646591951501528,
    "F64": 1.1834365305878445,
    "scale": "primary",
    "curve_key": "primary_mnist_split_features_s4_semantic_n8",
    "original_sha256": "734a5b24ebffad8386839cf9973e41ec8e1d96dbda041c17ddb4b8bc9de94903"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9799791741322447,
    "coverage_min": 0.010320249504846873,
    "peak_k": 9,
    "peak_F": 0.21495008809920008,
    "F64": 0.04271117585828586,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s0_random_n3",
    "original_sha256": "58e2eded8c8bd4afee3988eadb82baf15595be3c007ca06d1ffe60694b0dfbd0"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9947090164633003,
    "coverage_min": 0.002658363541169339,
    "peak_k": 11,
    "peak_F": 0.26208685524562914,
    "F64": 0.13010558690948368,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s0_random_n8",
    "original_sha256": "88cfdda7a26e4362f6bdad80684f20565556d9f92ac5a60a023dd492951fcde0"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9773403965447807,
    "coverage_min": 0.011507497399708485,
    "peak_k": 9,
    "peak_F": 0.3685927123852717,
    "F64": 0.08250335062401214,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s0_semantic_n3",
    "original_sha256": "53997f9909e08059e0f64b7443d5481dea0013ff88f54c07b16a3ecc30391c14"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9940005403014016,
    "coverage_min": 0.003011086750746332,
    "peak_k": 12,
    "peak_F": 0.5987970148718695,
    "F64": 0.3637096868308731,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s0_semantic_n8",
    "original_sha256": "37d6cad3bc22896bb78712fc9407148066c2909fb0a5ec99adc2e0299332532c"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9811289482143045,
    "coverage_min": 0.00967231686124405,
    "peak_k": 8,
    "peak_F": 0.15815510984417314,
    "F64": 0.025553504787477054,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s1_random_n3",
    "original_sha256": "10f5c952152fb21cbf91fa2a8ca4a706ee8e4e0d73c3ba544fd568e30481fc67"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9954637186732205,
    "coverage_min": 0.0022774498201025384,
    "peak_k": 10,
    "peak_F": 0.2502914502494485,
    "F64": 0.10720281722514406,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s1_random_n8",
    "original_sha256": "25974555c40724335c9516913f24a63cae32269c1613ee828a1547514ba16369"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.968867713957521,
    "coverage_min": 0.01603591576074927,
    "peak_k": 9,
    "peak_F": 0.3178487346439238,
    "F64": 0.056547381986125196,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s1_semantic_n3",
    "original_sha256": "bca71d1d7624e41d4ec914a3c540936f4e56ee02c58109754cd74f7e20a5e7b3"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9950860018389364,
    "coverage_min": 0.0024728781031570766,
    "peak_k": 12,
    "peak_F": 0.6049718818397523,
    "F64": 0.3582542974472024,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s1_semantic_n8",
    "original_sha256": "f24e34a3662085c05180d4463fd3d0db5aff3a8717e83657c1c1f7cee3f32a34"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9805292500274593,
    "coverage_min": 0.009932504397712337,
    "peak_k": 9,
    "peak_F": 0.19080480715130338,
    "F64": 0.047845886182795325,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s2_random_n3",
    "original_sha256": "a839161f53c496a909556f1f617b768f5149ec40cccb80a2abfd365a1f7fc025"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9958672636175643,
    "coverage_min": 0.0020722377583477316,
    "peak_k": 10,
    "peak_F": 0.24229603593656635,
    "F64": 0.09830369610222911,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s2_random_n8",
    "original_sha256": "76c4f056e8869bde029b594c40da1836177a1010588381950215041c332ef6b7"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9836099213323353,
    "coverage_min": 0.00835702177820313,
    "peak_k": 9,
    "peak_F": 0.35889001196386233,
    "F64": 0.09825564173268525,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s2_semantic_n3",
    "original_sha256": "71029ba6a5528690a2a06a21556d84235880cbedf16ffa8aa20d6a78128ceefc"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.995226437783951,
    "coverage_min": 0.002400958264028676,
    "peak_k": 12,
    "peak_F": 0.6144331217691414,
    "F64": 0.36316373308361466,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s2_semantic_n8",
    "original_sha256": "e8e06e622e7499306885c20846ffbc4bebc593ef7e7fbe54076781eb305aeffa"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9845899149615844,
    "coverage_min": 0.007880800721490801,
    "peak_k": 8,
    "peak_F": 0.1774085199765344,
    "F64": 0.028847322433360398,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s3_random_n3",
    "original_sha256": "63adf3aa3b0905f63537dd14e0ecdd48ec133a60188736fc094ea3045cf5ab89"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9950661872125917,
    "coverage_min": 0.0024759639228781475,
    "peak_k": 9,
    "peak_F": 0.19822541363538757,
    "F64": 0.07616900629927915,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s3_random_n8",
    "original_sha256": "cf1cc2f6cad60bd4a5d7e7217f7fd262a133ef49a4778b6e627991afcadea5a2"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.974725079667836,
    "coverage_min": 0.012841562913599332,
    "peak_k": 9,
    "peak_F": 0.34479510191496154,
    "F64": 0.0693281960242478,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s3_semantic_n3",
    "original_sha256": "0c35bce23ce3c26c339f50da5be993a756f8072e9a021f93120734e5a8b91de0"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9916513286769232,
    "coverage_min": 0.004194528052182954,
    "peak_k": 11,
    "peak_F": 0.5708042070798119,
    "F64": 0.30101383403068227,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s3_semantic_n8",
    "original_sha256": "5571d86c43af9f33157b55d751cba3892b8acccee1fce29eb93e7fe785bce969"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9808877319782925,
    "coverage_min": 0.009717948729748753,
    "peak_k": 10,
    "peak_F": 0.2168004124857002,
    "F64": 0.05093994376783094,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s4_random_n3",
    "original_sha256": "41ad0a24745191ddbce0708ba25140926bf5b8fdd9e5aa74b8b9768421aff4df"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9946824660137946,
    "coverage_min": 0.0026686927189788654,
    "peak_k": 10,
    "peak_F": 0.24395790192892564,
    "F64": 0.09495080885134403,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s4_random_n8",
    "original_sha256": "fe914b8ba11981346125c01dfe17c1b136941f1250571008a404455c1736acdd"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9848764871121441,
    "coverage_min": 0.007654576106448744,
    "peak_k": 9,
    "peak_F": 0.39379881453814813,
    "F64": 0.11077256267246034,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s4_semantic_n3",
    "original_sha256": "cbd0b478c78cc56ee6ec7bceb9128549db1fa18516fee1319309576570c4df06"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9930478200684714,
    "coverage_min": 0.0034938434668890118,
    "peak_k": 11,
    "peak_F": 0.5878257189519227,
    "F64": 0.3233828421777783,
    "scale": "primary",
    "curve_key": "primary_mnist_split_mnist_replication_s4_semantic_n8",
    "original_sha256": "65992116cbc74e866657c364bd663d30e43a6f2d0b04441530a7208542a153dc"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9952237205895869,
    "coverage_min": 0.0023998171139885996,
    "peak_k": 6,
    "peak_F": 0.11407749012599881,
    "F64": 0.06036808721888438,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s0_random_n3",
    "original_sha256": "3fc4f97ed7bc2cd00b5195ec170265df0b5841882e33d2fe378e67c33f3b4d71"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.998554462582268,
    "coverage_min": 0.0007234222970497414,
    "peak_k": 7,
    "peak_F": 0.09169110059185114,
    "F64": 0.03966863096046251,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s0_random_n8",
    "original_sha256": "346f14b0692061dc0abd0b8390acd8830bda235cc3c16ab0e38e129610e5a849"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9939961382046554,
    "coverage_min": 0.0030148921734287296,
    "peak_k": 10,
    "peak_F": 0.10300437428984491,
    "F64": 0.060933722702938085,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s0_semantic_n3",
    "original_sha256": "503e69e86fc2c0fbcac889d2b1f456c89ba2b20139ee9a44f9789b03ed5b2c36"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9985438486800541,
    "coverage_min": 0.0007289059018672344,
    "peak_k": 8,
    "peak_F": 0.10104330852502436,
    "F64": 0.049042109017974726,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s0_semantic_n8",
    "original_sha256": "a81a142da73508e456fe86d7d23ffe37cdd8d8fb0b3effa94397a56741505ec7"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9958267049877471,
    "coverage_min": 0.002096053514601646,
    "peak_k": 12,
    "peak_F": 0.21684615605127794,
    "F64": 0.13152911955593977,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s1_random_n3",
    "original_sha256": "fa2969e86078e27357cb9872e47dcbcfd2029065334a2dadb523e035f52f436f"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.998629487662533,
    "coverage_min": 0.0006863065840748388,
    "peak_k": 7,
    "peak_F": 0.08475604998170636,
    "F64": 0.027546120611411457,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s1_random_n8",
    "original_sha256": "a810a13df07d41512d5433aa85c45595e63e8b586ce147b4bbd1ca10235507a9"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9950188361068636,
    "coverage_min": 0.0025007687932330717,
    "peak_k": 10,
    "peak_F": 0.09071650841647783,
    "F64": 0.036975894513422695,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s1_semantic_n3",
    "original_sha256": "242e58b5d6ad31c530dac97c7eddb300f23e92f044bc557798fcd76a657fadd8"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9985279308605435,
    "coverage_min": 0.0007368684886419366,
    "peak_k": 7,
    "peak_F": 0.09225385145564967,
    "F64": 0.04346635476782549,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s1_semantic_n8",
    "original_sha256": "30d2e781788a85cabc0b88fbe9c122ba66de86977db20b1fefde2e69ba65a829"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.995289803767246,
    "coverage_min": 0.0023621761155055306,
    "peak_k": 6,
    "peak_F": 0.15633689242427234,
    "F64": 0.056688928820988777,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s2_random_n3",
    "original_sha256": "dfd6e649b5fceb7558c4796c0d8de4357f0c033bcc3e44de1d5a5ac85f2c76a2"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9985691634343327,
    "coverage_min": 0.0007164894632905113,
    "peak_k": 9,
    "peak_F": 0.11893173395044959,
    "F64": 0.07634179667947687,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s2_random_n8",
    "original_sha256": "dd2ef09db06f65f08d98e2f16f1cc09c3bc4bf9e9cf7d1aad5f22b7105e6b01e"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9951677863234741,
    "coverage_min": 0.002426390058555185,
    "peak_k": 9,
    "peak_F": 0.18349984488901142,
    "F64": 0.06858767423367654,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s2_semantic_n3",
    "original_sha256": "9376ca675168b2c66187268a33683e62dc716e4d3b0d5882e94f1915d86ae465"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9987197175107617,
    "coverage_min": 0.000640699909080881,
    "peak_k": 11,
    "peak_F": 0.1812783083498167,
    "F64": 0.11962309613346502,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s2_semantic_n8",
    "original_sha256": "790f1903951b9206dbb26f5a7b67840ff38545d3ec4ec33a9209c20bea91ed1c"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9954788568011013,
    "coverage_min": 0.002267517958496063,
    "peak_k": 7,
    "peak_F": 0.17911665905785362,
    "F64": 0.09981213091910328,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s3_random_n3",
    "original_sha256": "0517618e19d9de58991e914c2a0f8e7ed5cf0252da0f93985611c03cd821d9d1"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.998843513029094,
    "coverage_min": 0.0005788175209149382,
    "peak_k": 8,
    "peak_F": 0.10676978474930626,
    "F64": 0.07209691832060863,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s3_random_n8",
    "original_sha256": "d462ee485fb02c9c51e85fb642f25dded6db38caa05d36c26baf2521541d1d44"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9956108540233991,
    "coverage_min": 0.0022013811821991174,
    "peak_k": 8,
    "peak_F": 0.10084037656279546,
    "F64": 0.03416049463487197,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s3_semantic_n3",
    "original_sha256": "540fb89766c1262ced2a2b6f2c009527109d4b936497e078cc1610b7e0316071"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9986494501559143,
    "coverage_min": 0.0006759168800694382,
    "peak_k": 11,
    "peak_F": 0.13124875252712254,
    "F64": 0.10136177796415728,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s3_semantic_n8",
    "original_sha256": "1846d6655e2e12be8ebbe8bb5f1dd0215c0c1efb8df731b18f0434faf027c559"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9946193765279224,
    "coverage_min": 0.0027031052510709465,
    "peak_k": 5,
    "peak_F": 0.2538568524520733,
    "F64": 0.08719096156178617,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s4_random_n3",
    "original_sha256": "925e1d95531932e33fd731e4b5906b9ddca1f86652f44ed32d6d2077c78f0a58"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9986657549031702,
    "coverage_min": 0.0006680906812823242,
    "peak_k": 15,
    "peak_F": 0.12907654983503064,
    "F64": 0.10103403250438901,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s4_random_n8",
    "original_sha256": "6ff95ae3cb14484fd5254836257f0a43033756c713e619ed7689d56351e30a20"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9947404274971071,
    "coverage_min": 0.0026508062212940147,
    "peak_k": 10,
    "peak_F": 0.12697964089896993,
    "F64": 0.04858486945875858,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s4_semantic_n3",
    "original_sha256": "9b07ee8eb428abbf7d00e1d7f8a50c4297bee0b4b21dac03abce2ca8c4e0b118"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9987095623360905,
    "coverage_min": 0.0006461892610039089,
    "peak_k": 9,
    "peak_F": 0.14375115826766538,
    "F64": 0.07933403157662604,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_features_s4_semantic_n8",
    "original_sha256": "b0ba60901f0c71795d66a07d5904c7db3812c9e23c603cf63bf05a6dae10e025"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9841217843280436,
    "coverage_min": 0.008060464702387193,
    "peak_k": 7,
    "peak_F": 0.13382169484616507,
    "F64": 0.0217618714601585,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s0_random_n3",
    "original_sha256": "1aa419ac74313d55e61a5c36b2b6a39595d52ca6cfed03c7530d4f380a6b825c"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9958070312946116,
    "coverage_min": 0.0021046200670610388,
    "peak_k": 8,
    "peak_F": 0.18283524906776716,
    "F64": 0.08648680190865819,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s0_random_n8",
    "original_sha256": "f4812c816bb6ff583cd5088caf4b541dbeac62f7a50416ee816205c1b2f81106"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9879955425752407,
    "coverage_min": 0.006097986533948378,
    "peak_k": 7,
    "peak_F": 0.10849355059879603,
    "F64": 0.022125877237992104,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s0_semantic_n3",
    "original_sha256": "c67b736210cbb234bbe906cacf66798d1bae1c629e464923213455ecc5f9f6a2"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 0,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9966165150164673,
    "coverage_min": 0.0016981390878624992,
    "peak_k": 9,
    "peak_F": 0.212998335940766,
    "F64": 0.08651383962857655,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s0_semantic_n8",
    "original_sha256": "9117deeae9091e8d38a2b5035864a9a5691871f85a20902bc188ab989446c5ec"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9800941697132974,
    "coverage_min": 0.010091344553482833,
    "peak_k": 8,
    "peak_F": 0.19959373054577711,
    "F64": 0.03072778150857941,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s1_random_n3",
    "original_sha256": "b0a543ab3b89702d42f9a8c8bbe8ec9a527ee69b37679cdfc1f23aeaadf49736"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.994812557907441,
    "coverage_min": 0.0026024335838559804,
    "peak_k": 7,
    "peak_F": 0.1736404525710085,
    "F64": 0.054245681105707586,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s1_random_n8",
    "original_sha256": "dcca9409d22fe1d5e37eada6c0e3b74cc006f7452912d3d4887898c59def8a3c"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9808722663955299,
    "coverage_min": 0.009717889478803893,
    "peak_k": 6,
    "peak_F": 0.14646831966762774,
    "F64": 0.018074252930651288,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s1_semantic_n3",
    "original_sha256": "beb5e92a17b601d14e7829469ed21e7f4abd9557d76be4ca60aa7d46b3c2a655"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 1,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9957903266683297,
    "coverage_min": 0.002114048940552405,
    "peak_k": 8,
    "peak_F": 0.15914071816416334,
    "F64": 0.0485567909878656,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s1_semantic_n8",
    "original_sha256": "2c29f2be0a9827560fd400d357cd49c347afbe1e08a0ee24c38453077fa04dcc"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9882361657130815,
    "coverage_min": 0.005971338692564716,
    "peak_k": 8,
    "peak_F": 0.2180941494235999,
    "F64": 0.05339098223765159,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s2_random_n3",
    "original_sha256": "1c9cdc11e7c5afe6ba3f47fcb491dc9cbd2154a67259db6b73589736c5daf7b2"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9946871991454982,
    "coverage_min": 0.002664675252469868,
    "peak_k": 7,
    "peak_F": 0.18113362650595494,
    "F64": 0.05925225414029491,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s2_random_n8",
    "original_sha256": "d3f5bf93233f66e8b6104558b3894cc13411f7cd46f37f9361d2ae5cc6367c83"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9881520398257134,
    "coverage_min": 0.00601666884628426,
    "peak_k": 8,
    "peak_F": 0.2061254973344107,
    "F64": 0.03635953363846751,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s2_semantic_n3",
    "original_sha256": "7667cea43f67022018744e1c8a03794d290fb2b1c32ec7597a46b24a8a83c805"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 2,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9945168218941421,
    "coverage_min": 0.0027541940172192358,
    "peak_k": 9,
    "peak_F": 0.24814986467610356,
    "F64": 0.10099123943975769,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s2_semantic_n8",
    "original_sha256": "0c97bd1e0fe9e82bf41d23c3b6c245454a384195148e17f2ae066b4ccffb7652"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9889221070267639,
    "coverage_min": 0.005614123846870578,
    "peak_k": 9,
    "peak_F": 0.21726295077314342,
    "F64": 0.05504732699505528,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s3_random_n3",
    "original_sha256": "00f51fcc9e10f92143ee9cbbde51b5dd35058f9bd8ca1aa207c3a0672ff19033"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.995604450712673,
    "coverage_min": 0.002205747487983212,
    "peak_k": 7,
    "peak_F": 0.1766891703885803,
    "F64": 0.06682216151388433,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s3_random_n8",
    "original_sha256": "26371075f2456cc2658639e33ba567f636593493d33d262e3f7355d0590151a1"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9881372050313019,
    "coverage_min": 0.006011842951386377,
    "peak_k": 9,
    "peak_F": 0.213813082276523,
    "F64": 0.05353606230906937,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s3_semantic_n3",
    "original_sha256": "d44b29412c9bde6918d3aac08d68656599f140d36d3f1cc00f078002193bce01"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 3,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9952971990331975,
    "coverage_min": 0.0023647859708079235,
    "peak_k": 9,
    "peak_F": 0.20002267113303862,
    "F64": 0.10284937514123686,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s3_semantic_n8",
    "original_sha256": "49731c440c7755fbdc1f7629bf312debe32adb53b0b6af7537762d660f3302f8"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "random",
    "rho": 0.9889176447456075,
    "coverage_min": 0.005623977401700021,
    "peak_k": 6,
    "peak_F": 0.17112697438643043,
    "F64": 0.033101348311391,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s4_random_n3",
    "original_sha256": "4c8a9544d8e8ba6ef202eebf5d9804538bbd850566b4c20ca9704a2cce583c40"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "random",
    "rho": 0.9967478087525545,
    "coverage_min": 0.0016321681587783115,
    "peak_k": 8,
    "peak_F": 0.2550661319544701,
    "F64": 0.10278322994443381,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s4_random_n8",
    "original_sha256": "133af888988871d85b1dfc251f3cf8aaabf65eeca808a2e61ead8b22a1dc4b19"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 3,
    "grouping": "semantic",
    "rho": 0.9879876451323073,
    "coverage_min": 0.0061077130371729885,
    "peak_k": 7,
    "peak_F": 0.13879482056297265,
    "F64": 0.03478721345628887,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s4_semantic_n3",
    "original_sha256": "8cccddcf15cfe46ab04dbc945a50181df25bbd3e509acb903ca6d441f84c421a"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": 4,
    "per_task": 8,
    "grouping": "semantic",
    "rho": 0.9968574170182382,
    "coverage_min": 0.001578263830051235,
    "peak_k": 7,
    "peak_F": 0.2981758411952078,
    "F64": 0.0695916501588265,
    "scale": "primary",
    "curve_key": "primary_yearbook_temporal_other_replication_s4_semantic_n8",
    "original_sha256": "102ae0c84de8285bdb96a507147ecd68321a3addc1919ac80a2782923357b946"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9983505770332981",
    "coverage_min": "0.0008258530744963048",
    "peak_k": "16",
    "peak_F": "0.8487825374124842",
    "F64": "0.6901116778357431",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s0_semantic",
    "original_sha256": "703d93b607acf1da70b2a147dbd3b5e4aa083195255b342cbd7a71bc13b5706e"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9988097301085608",
    "coverage_min": "0.0005955946676964879",
    "peak_k": "11",
    "peak_F": "0.3099439183082275",
    "F64": "0.16997414712496137",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s0_random",
    "original_sha256": "80ec646129900c064e0d105c3546ee7efd2ee851883854485c5e46adfd0327c8"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9983107506997071",
    "coverage_min": "0.0008462502089618198",
    "peak_k": "16",
    "peak_F": "0.7970546447410416",
    "F64": "0.640081135263665",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s1_semantic",
    "original_sha256": "f74f5976b9120cf799323981893b706a86a8103636b1da9214f2cabb6da1ba3b"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9984604115250274",
    "coverage_min": "0.0007708703517526347",
    "peak_k": "11",
    "peak_F": "0.2897896881549475",
    "F64": "0.16546145338375357",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s1_random",
    "original_sha256": "7c071dab02e7fe3c1b696db4134c82c7255acda3871253d549d1a38709cc7161"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9980545430667634",
    "coverage_min": "0.000974440640989461",
    "peak_k": "16",
    "peak_F": "0.8486994587994598",
    "F64": "0.696833087789914",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s2_semantic",
    "original_sha256": "3ab0cc759dce6693a50739dfce74ac9bad89b6590a6c181084ff7f91d35a07a5"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9985485443681402",
    "coverage_min": "0.0007264572874851905",
    "peak_k": "12",
    "peak_F": "0.32518911020888974",
    "F64": "0.190510978612161",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s2_random",
    "original_sha256": "fa0cefe3131167ef426ab72759e36caf6ddb34b24973035441ac6920018d73f6"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9974815212316301",
    "coverage_min": "0.0012621845725069348",
    "peak_k": "16",
    "peak_F": "0.8478247091526105",
    "F64": "0.6895537062687808",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s3_semantic",
    "original_sha256": "30c249557365fba1d40ddb270f21c1f5389fa4f78c5ce06ed44a18e9e1a765cd"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9986532296913291",
    "coverage_min": "0.0006740506828419217",
    "peak_k": "11",
    "peak_F": "0.29078585039006205",
    "F64": "0.14780883098911063",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s3_random",
    "original_sha256": "40a7239c1807ba812128eebcf17475508ae8d0ac3bacbf11fe855b28fb9ea592"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9977678162493513",
    "coverage_min": "0.0011184158245278512",
    "peak_k": "15",
    "peak_F": "0.837496624466353",
    "F64": "0.6618508442246287",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s4_semantic",
    "original_sha256": "9767084b08de84903aa5a524b2c5a62575aef117004a24df670ca8e4f7908686"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.998629068067853",
    "coverage_min": "0.0006859564125510692",
    "peak_k": "11",
    "peak_F": "0.2951188167873426",
    "F64": "0.16119593150956757",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s4_random",
    "original_sha256": "f615355aaaed0df12a8720596a25c8172462507461818edad51f0cbf2e818624"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9981209578462333",
    "coverage_min": "0.0009407310832340479",
    "peak_k": "15",
    "peak_F": "0.8597514460777804",
    "F64": "0.6996215764311495",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s5_semantic",
    "original_sha256": "146828c04badcdf3039c58dd01211a990e759f527483d0e81ae226de9868a00d"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9986103007708997",
    "coverage_min": "0.0006955291027810555",
    "peak_k": "12",
    "peak_F": "0.30247878835938186",
    "F64": "0.18776059073389523",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s5_random",
    "original_sha256": "be37e0d08b41b241370e17f909ea3a372b856d1ebd5ed5ee6385581c1510e791"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9982072397326147",
    "coverage_min": "0.0008982305707218838",
    "peak_k": "16",
    "peak_F": "0.871722476419486",
    "F64": "0.7125036106888571",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s6_semantic",
    "original_sha256": "70050453b0dd5f4cf5e0e1a1189b2b1cd8ffe7f9255c0d0cfb1bfe601da3a784"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9987975488075973",
    "coverage_min": "0.0006016755366140915",
    "peak_k": "11",
    "peak_F": "0.3256652153258108",
    "F64": "0.17309857056447375",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s6_random",
    "original_sha256": "f44fbe31811bd0cee46f1df0c01d01de87f8c7a7f0840bd78f33c5c739a5bc36"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9982408238194456",
    "coverage_min": "0.0008807543259419093",
    "peak_k": "16",
    "peak_F": "0.8394306659606923",
    "F64": "0.6963834636987273",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s7_semantic",
    "original_sha256": "7120cab0503deef3b7250126d8412c93317a3068a6ef0e93018afe7479e1ddc5"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9987931007410993",
    "coverage_min": "0.0006040072816882468",
    "peak_k": "12",
    "peak_F": "0.3249814209587125",
    "F64": "0.19246082857343816",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s7_random",
    "original_sha256": "c5e066ab589eecf04f2bc076444f1a7d711b785a72e04574c34417358e670915"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9983021607262372",
    "coverage_min": "0.0008503153007040846",
    "peak_k": "16",
    "peak_F": "0.7899749086630115",
    "F64": "0.649945255572552",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s8_semantic",
    "original_sha256": "90e9681bd457c89399b5514d458ade6f473c4284492e48542f1424e710976191"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9989165968000837",
    "coverage_min": "0.0005423219062730167",
    "peak_k": "12",
    "peak_F": "0.30571093181012327",
    "F64": "0.18495933431156864",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s8_random",
    "original_sha256": "4e31e163c06a5a83bb31e1a1c71d1dbcda12f3c40d0c61775caab02050a66f56"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9980088818953177",
    "coverage_min": "0.0009974003224461634",
    "peak_k": "15",
    "peak_F": "0.8338796455481413",
    "F64": "0.6693250685861842",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s9_semantic",
    "original_sha256": "7070e236f7de6d1dcb0362abdfd6ea3914b9c6f066305c0c0c9d3539d05fb5de"
  },
  {
    "family": "mnist_split",
    "batch": "mnist_replication",
    "label": "MNIST classes",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9985206694606718",
    "coverage_min": "0.0007409024918952291",
    "peak_k": "11",
    "peak_F": "0.2957955720460198",
    "F64": "0.16736707666204476",
    "scale": "larger",
    "curve_key": "larger_mnist_split_mnist_replication_s9_random",
    "original_sha256": "cb1b3689496fd6e44edf62ce6797c0d9694cc2dc1b5a3f87dd8f20c133e8204a"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9864784975009709",
    "coverage_min": "0.006801814215818006",
    "peak_k": "6",
    "peak_F": "0.32248862235703174",
    "F64": "0.043148731906234604",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s0_semantic",
    "original_sha256": "c0d6f2e16071008c1f72d68657c1c139b913d06a8e4bedbac0e311cd1b7dda75"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9912732676386719",
    "coverage_min": "0.004380089962389746",
    "peak_k": "6",
    "peak_F": "0.3389025179803462",
    "F64": "0.060095696348580335",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s0_random",
    "original_sha256": "4a2fa02edb6ea6881f6d76d7c8538df05a9de4bbadc9edb7bb129c1c8be9ba7c"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9881205142690368",
    "coverage_min": "0.005975962889257619",
    "peak_k": "5",
    "peak_F": "0.3169025179140354",
    "F64": "0.019401515863276913",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s1_semantic",
    "original_sha256": "00af192a11b42f505b55f60fe71edc9d8382c146e011b6887efcc94503c49382"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9922562178007969",
    "coverage_min": "0.0038879505620448666",
    "peak_k": "5",
    "peak_F": "0.33980231405635",
    "F64": "0.07837111429129551",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s1_random",
    "original_sha256": "bffae9a9ebaab17a9edb1035252739927566c4ae2499f4083879726ca21398dc"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9878972148684622",
    "coverage_min": "0.006089913449531284",
    "peak_k": "6",
    "peak_F": "0.3347151984082391",
    "F64": "0.02911215179961173",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s2_semantic",
    "original_sha256": "055d2de645dc9039eb7e1e7863dfa3e632f08abb247748c29f29affee82b343b"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9911422924444776",
    "coverage_min": "0.004458373461535667",
    "peak_k": "6",
    "peak_F": "0.3427253219119736",
    "F64": "0.05151790303181349",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s2_random",
    "original_sha256": "1d2d40e2973f9a56b7b62b3e1078bea077d4c738ddc478fec6c951bf0705a7ab"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9863723840771762",
    "coverage_min": "0.006859416473501544",
    "peak_k": "5",
    "peak_F": "0.2790183038774358",
    "F64": "0.020395913396571437",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s3_semantic",
    "original_sha256": "a86aa71dcfd3acdd7c00f3151ff17235082278e427a7998b0cdf9b62cbe6f844"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9877828012061407",
    "coverage_min": "0.006153846815108421",
    "peak_k": "6",
    "peak_F": "0.27072207065051407",
    "F64": "0.03062967932835252",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s3_random",
    "original_sha256": "0ba09e0a354c134d636fae3cb04af1f22f87d5fb086e80a45dc346d4398e0ca1"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9860446409941495",
    "coverage_min": "0.007036889141357776",
    "peak_k": "6",
    "peak_F": "0.31184549708374476",
    "F64": "0.032675690102249244",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s4_semantic",
    "original_sha256": "d4d4c268ee470e34db928ca39a71fe0867dbb68fdf6cfec15e5617fb6cd258d0"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9884891540764618",
    "coverage_min": "0.0057977452205053475",
    "peak_k": "6",
    "peak_F": "0.34163550555042543",
    "F64": "0.06079274305192711",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s4_random",
    "original_sha256": "7df009981e2a5a14e6210a4d31f780a526c0166fb296f8e88e2ce8970d849227"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.987918627919373",
    "coverage_min": "0.006080410475046678",
    "peak_k": "6",
    "peak_F": "0.2729438913858517",
    "F64": "0.028409092847883774",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s5_semantic",
    "original_sha256": "855f058b04d29bf09b27eaa660b413024a8fc10d2865a72a53f9f1333d68ef06"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.990202269411386",
    "coverage_min": "0.004922407219984359",
    "peak_k": "5",
    "peak_F": "0.2723796025848291",
    "F64": "0.04009384465647553",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s5_random",
    "original_sha256": "d056dbc2958d196d5cce09eaf754a2f9a95570454005caacf6801fa4811e4c37"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9869305723256989",
    "coverage_min": "0.006581402068305027",
    "peak_k": "6",
    "peak_F": "0.32253915048875037",
    "F64": "0.025085290229323626",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s6_semantic",
    "original_sha256": "c352ab8f218466b9c188f1b648e2554107a79f77b4e9fc2420da751c0c308909"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9912420692667737",
    "coverage_min": "0.004406460765839188",
    "peak_k": "6",
    "peak_F": "0.34804123639622064",
    "F64": "0.07425134404552367",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s6_random",
    "original_sha256": "6653c5b4aaacdcf2ee2eb11ca701ce996c8c0f4d386cfd38c2dc045e8ed6a958"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.986904040328927",
    "coverage_min": "0.006597462838719839",
    "peak_k": "5",
    "peak_F": "0.22959436415133228",
    "F64": "0.012344569207787079",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s7_semantic",
    "original_sha256": "60db3f36fb16fe0c0f9d16b78d94fc1f58d236dd38d5ac38f16dcf01e6e7a96a"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9898576025986071",
    "coverage_min": "0.0051101317038469785",
    "peak_k": "5",
    "peak_F": "0.27528891031687164",
    "F64": "0.03189128986730744",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s7_random",
    "original_sha256": "6658a056056a17a656c65466ae03de649d77301c999df1759ceda59beb4d86d7"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.984737772434575",
    "coverage_min": "0.0076992360935601864",
    "peak_k": "6",
    "peak_F": "0.23821444188575436",
    "F64": "0.017252429343448495",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s8_semantic",
    "original_sha256": "29c398146010cb7501781ac1514da4d88402ffd3dd1322042f62c47148c75d6c"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9862660406123009",
    "coverage_min": "0.0069312976494633",
    "peak_k": "6",
    "peak_F": "0.27617757270679305",
    "F64": "0.043281363287420646",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s8_random",
    "original_sha256": "b8e3da25863de54de80f0c519540af9c8d5976ec662ce0cac6077a25c3a1e2be"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9872954453536756",
    "coverage_min": "0.006400517740687413",
    "peak_k": "6",
    "peak_F": "0.3534621496732604",
    "F64": "0.04022215162892309",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s9_semantic",
    "original_sha256": "c72e025225583dbe6b279c55b59de60bc035024dd4853640f9a9ba8d5b33810a"
  },
  {
    "family": "mnist_rot4",
    "batch": "mnist_replication",
    "label": "MNIST four rotations",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9914376238196829",
    "coverage_min": "0.00430661839316276",
    "peak_k": "6",
    "peak_F": "0.4062837814275825",
    "F64": "0.10310208170376309",
    "scale": "larger",
    "curve_key": "larger_mnist_rot4_mnist_replication_s9_random",
    "original_sha256": "0add18fab3a96162d1433cbfa94427b2680da46f27423a62fcfeaa0036af1130"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.999044736047287",
    "coverage_min": "0.00047797097595421244",
    "peak_k": "6",
    "peak_F": "0.2256444094193551",
    "F64": "0.06687380698195165",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s0_semantic",
    "original_sha256": "ac3b3312cca0de700391f95982bd4ac484dd7227d6421d40c318636529f1b494"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9994582574999569",
    "coverage_min": "0.00027098671878061003",
    "peak_k": "5",
    "peak_F": "0.1852657020493667",
    "F64": "0.046853959396124537",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s0_random",
    "original_sha256": "be2283328836a6c1405159169db9d32d533176ca7d863251e03e7a4bd44e122d"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9996540417091386",
    "coverage_min": "0.00017302188868138763",
    "peak_k": "5",
    "peak_F": "0.25107661614365245",
    "F64": "0.04946888453479698",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s1_semantic",
    "original_sha256": "21e7ecd8226a2a04c2c2a6e8de13b985be6eae7dd520a7c5001a22f13f8ae239"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9995252176165629",
    "coverage_min": "0.00023747519244590924",
    "peak_k": "5",
    "peak_F": "0.23317062185191403",
    "F64": "0.052294869548786156",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s1_random",
    "original_sha256": "797ba4c007fd0776eda4a4d2e679becd4fffbb77f4995e300afb7ce021854dd8"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.999297946633785",
    "coverage_min": "0.00035120211019389584",
    "peak_k": "6",
    "peak_F": "0.2501920846240424",
    "F64": "0.06320268607922956",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s2_semantic",
    "original_sha256": "9274fda92b1d0a567fe1560491a84ccb921e7f8b65ae2117c9ae3b24378ab941"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9990848746345762",
    "coverage_min": "0.0004579527213030368",
    "peak_k": "5",
    "peak_F": "0.18040406102841444",
    "F64": "0.0361468538363342",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s2_random",
    "original_sha256": "b34bd54f7c6ce9e833a9d943989639a2ec8451c682cc83f631ef7bd9baf3b316"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.999535372881791",
    "coverage_min": "0.00023238022985243667",
    "peak_k": "7",
    "peak_F": "0.2448582873572175",
    "F64": "0.06110403083177542",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s3_semantic",
    "original_sha256": "439f378a5b2200194e0701a2587efdf1afa4ef2d729aa98e260fe958171885cd"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.999212151569782",
    "coverage_min": "0.00039418797279203974",
    "peak_k": "6",
    "peak_F": "0.20506146328017363",
    "F64": "0.04072506285320833",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s3_random",
    "original_sha256": "16ccee0262c1eb1a21ab190f55bb5735da884e60c2f0a09d56060a2f4c74cfd2"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.999249073600184",
    "coverage_min": "0.00037566884712045864",
    "peak_k": "6",
    "peak_F": "0.18973601923319117",
    "F64": "0.036300129244624696",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s4_semantic",
    "original_sha256": "bff2e5971d00c4e5ac46276479132db0b49efba3cf705eb9114b8a222f054b58"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9991283483427389",
    "coverage_min": "0.00043622555590996746",
    "peak_k": "6",
    "peak_F": "0.1792283647293238",
    "F64": "0.045748327815323106",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s4_random",
    "original_sha256": "f70ab17ff2373212c0c9e7e5d6e149cbf32596450c1425622f2800df6b739491"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9994435914792782",
    "coverage_min": "0.00027830045474878435",
    "peak_k": "6",
    "peak_F": "0.23983051647299547",
    "F64": "0.08100269391689172",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s5_semantic",
    "original_sha256": "adefe616ba6fc6c23ebad5c4f0da15d4bd645cc18e89e0f98704b5d04e8bbabd"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9989043422507211",
    "coverage_min": "0.0005482137585071186",
    "peak_k": "5",
    "peak_F": "0.20579166595037784",
    "F64": "0.048388921372884794",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s5_random",
    "original_sha256": "a99aacc0448b1a4cfaf16797a913d58d356e3c73e190740a71986ea95e8d97b7"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9995545740191137",
    "coverage_min": "0.00022277181781322588",
    "peak_k": "6",
    "peak_F": "0.2982896868393469",
    "F64": "0.06087015877614317",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s6_semantic",
    "original_sha256": "ca35d1b787efc3f8af7f03701da276aebae2f2c984e7a5c0a1e80fccd0c77257"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9993018704750137",
    "coverage_min": "0.0003493095452273961",
    "peak_k": "6",
    "peak_F": "0.24146851884722492",
    "F64": "0.05055471961172603",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s6_random",
    "original_sha256": "0da4238e8be9d5dc5dd60760a5643e2fea204aa6e02763cbacbb5e5f00f199ae"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9990132851888625",
    "coverage_min": "0.0004936941697366685",
    "peak_k": "5",
    "peak_F": "0.184823997374846",
    "F64": "0.047916978487708276",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s7_semantic",
    "original_sha256": "2253d3629f7e559deda76e3c7d5e0d722c94b33825b2c2ef6d27b393d834e75a"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9988209621250934",
    "coverage_min": "0.0005899361006741306",
    "peak_k": "5",
    "peak_F": "0.17545992065313515",
    "F64": "0.027128655173733248",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s7_random",
    "original_sha256": "1248aedb81203c0bd8647336487e70bec633aa6a954b43dbf4e3880abbdfca8b"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9993343900032395",
    "coverage_min": "0.0003329535079410204",
    "peak_k": "6",
    "peak_F": "0.18080322896137602",
    "F64": "0.04108548790085313",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s8_semantic",
    "original_sha256": "82487b30af951d7899fbc1b4fc66329d7516c5bd6daff63afa31999e921b8af1"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9989800026402125",
    "coverage_min": "0.0005103156314980381",
    "peak_k": "5",
    "peak_F": "0.1719635644207571",
    "F64": "0.0316771046340074",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s8_random",
    "original_sha256": "87ebc669bc832cfd9ad3ea74b63a37373c0b53632648f712e19ef395b6325df8"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9995289992372763",
    "coverage_min": "0.00023557691896220197",
    "peak_k": "6",
    "peak_F": "0.25798289630395194",
    "F64": "0.06347825748678095",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s9_semantic",
    "original_sha256": "07ed51f9fdd77f4f8a2f11b0a6707a31c9fd04e32723cbf340fc706340edce59"
  },
  {
    "family": "mnist_rot60",
    "batch": "mnist_replication",
    "label": "MNIST gradual rotations",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9991833006030747",
    "coverage_min": "0.00040855457647990753",
    "peak_k": "6",
    "peak_F": "0.2225322242920626",
    "F64": "0.05414705183836496",
    "scale": "larger",
    "curve_key": "larger_mnist_rot60_mnist_replication_s9_random",
    "original_sha256": "94bb3b124605103300f236c964784363fa0396d94faf107614aaba00119c57b3"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9247783901876281",
    "coverage_min": "0.040017923671449324",
    "peak_k": "9",
    "peak_F": "0.056782791204837826",
    "F64": "0.0011191123344180462",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s0_semantic",
    "original_sha256": "52f6c5f4a3f8cc83b02d67849d48de8a4aaa058722f3e6271be28dc025256447"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9874749103693787",
    "coverage_min": "0.0063121798109414574",
    "peak_k": "8",
    "peak_F": "0.16219198855089773",
    "F64": "0.022860306537516927",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s0_random",
    "original_sha256": "7db9dd8d520496e3d1460fc297af3ba9adaa3efcc80998f2088d0bba18b659c5"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9381385898057026",
    "coverage_min": "0.03299193873974181",
    "peak_k": "9",
    "peak_F": "0.07321815975761421",
    "F64": "0.0017831133864995485",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s1_semantic",
    "original_sha256": "3c9099328fbedbdedd2209eb16b33c8357db9e76b7541783df8be1f072459e10"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9827256190532057",
    "coverage_min": "0.008766435567797404",
    "peak_k": "8",
    "peak_F": "0.22633752919926714",
    "F64": "0.04211696676713857",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s1_random",
    "original_sha256": "16fe970347ea20dabaf0bb86134eee480983da16443585e9b379778c8ace5d3e"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9304471307233042",
    "coverage_min": "0.03745998706698243",
    "peak_k": "9",
    "peak_F": "0.05589659531887224",
    "F64": "0.0011428842416482577",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s2_semantic",
    "original_sha256": "5db5d8c528a9b744c9d3d3bc038512c297e6ed8e41534b62c9cf580c857d874f"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.980101064641015",
    "coverage_min": "0.010043646192186713",
    "peak_k": "8",
    "peak_F": "0.181933351583057",
    "F64": "0.025122715387639515",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s2_random",
    "original_sha256": "ee8b62355401719ec77a684460a6ddd9959896b1bf9cc63ec9149e5f60d87854"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9293836487993177",
    "coverage_min": "0.03758064577596837",
    "peak_k": "9",
    "peak_F": "0.06276778152938225",
    "F64": "0.001332370077488083",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s3_semantic",
    "original_sha256": "3700f331e1e06299cbee2d0b20b65a4e0bfc157d306c9b0806e9485c06e6752c"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9789265151143152",
    "coverage_min": "0.010677199650032988",
    "peak_k": "8",
    "peak_F": "0.1749633759769706",
    "F64": "0.0196731573869977",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s3_random",
    "original_sha256": "25fe92df8fd4d3aef682242b8651a007fb573f51d4c60c2dec7b52ff2d677034"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9274763139419572",
    "coverage_min": "0.038186113263224956",
    "peak_k": "9",
    "peak_F": "0.059294238805931404",
    "F64": "0.0012953946599777626",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s4_semantic",
    "original_sha256": "6a3421c533aa5ab169c9ecd62e2bafea49f7050d924f6497630b0c6cce1a785a"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9761341409259721",
    "coverage_min": "0.012187855101779119",
    "peak_k": "8",
    "peak_F": "0.1668024857922502",
    "F64": "0.017055442730555294",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s4_random",
    "original_sha256": "13c39e1a7a46df8215e8ac258ad387195b3378a3716fb546cbffb40353b9211e"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9248619711738205",
    "coverage_min": "0.039854122607869316",
    "peak_k": "9",
    "peak_F": "0.06428758505015966",
    "F64": "0.0013929121400109048",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s5_semantic",
    "original_sha256": "a31b5177ff01c55cd1187eacc734659fc9e33afa01845577f3ce1a19c0edbf0b"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9817463125886218",
    "coverage_min": "0.009285367538907838",
    "peak_k": "8",
    "peak_F": "0.20739503176025872",
    "F64": "0.0268243584809776",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s5_random",
    "original_sha256": "a1bf38cf890360fdc04a644d70048c461ebf4fbcf2da3c91bf39016334d2f288"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9350856048364298",
    "coverage_min": "0.03515372376705373",
    "peak_k": "9",
    "peak_F": "0.06847980471253348",
    "F64": "0.0016721857117988539",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s6_semantic",
    "original_sha256": "8429e1660b7d8c03ff5c5b4c64ebd33f0752dd0bad844140e9539c5649876d63"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9749824053933591",
    "coverage_min": "0.012704066562038707",
    "peak_k": "8",
    "peak_F": "0.21139755167603827",
    "F64": "0.025628188625600217",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s6_random",
    "original_sha256": "e814e56dac60b865902f5d56a5cf4392abe1ab42252a59607b2c03e7ec806a1f"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9254250438201947",
    "coverage_min": "0.039487709136319986",
    "peak_k": "9",
    "peak_F": "0.06149597972848403",
    "F64": "0.0012380137388750781",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s7_semantic",
    "original_sha256": "a06253272ab4f1cf712b85ffbd220148b438fdccd9b11cf205050563477c0af4"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9759006282362923",
    "coverage_min": "0.012190399973652217",
    "peak_k": "8",
    "peak_F": "0.1794350217733196",
    "F64": "0.021577205469005",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s7_random",
    "original_sha256": "4c6ad2a55ebdf6ca6022b1b20f316ad3f144bdbd44772dfba1294a56d13506b6"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9316551933433248",
    "coverage_min": "0.03617849369166216",
    "peak_k": "10",
    "peak_F": "0.06311297007294196",
    "F64": "0.0016240296961906034",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s8_semantic",
    "original_sha256": "76a8e641dc28a4f03c4be87f8c47b5e8c7b619cdf2c9dc394f095a56e57bbe08"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9736463388250949",
    "coverage_min": "0.013377234275102177",
    "peak_k": "8",
    "peak_F": "0.17676465954767465",
    "F64": "0.021737407279938482",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s8_random",
    "original_sha256": "3fbbf40b4760644c65678a0e6476000831a5132b40c6b33129a4ddb9ed8ba079"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9247395144298189",
    "coverage_min": "0.03981554101535605",
    "peak_k": "9",
    "peak_F": "0.07138092664001953",
    "F64": "0.0015779196227982085",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s9_semantic",
    "original_sha256": "3f15de5dec9ee9cd86da832849f39118c6f3ee14696c8fce13240329990dcc7e"
  },
  {
    "family": "mnist_permuted",
    "batch": "mnist_replication",
    "label": "MNIST permutations",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9772119058062674",
    "coverage_min": "0.011555734776076737",
    "peak_k": "9",
    "peak_F": "0.22531296976578286",
    "F64": "0.033594713467611344",
    "scale": "larger",
    "curve_key": "larger_mnist_permuted_mnist_replication_s9_random",
    "original_sha256": "1e7c0fcc11318f3cae39920e0c2f628217a5727dc39515c98ed0aa98d7efd51e"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9984505327782258",
    "coverage_min": "0.0007768891723237511",
    "peak_k": "11",
    "peak_F": "0.7092520729232461",
    "F64": "0.41774260096774096",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s0_semantic",
    "original_sha256": "5b0d678ff251863d52e86e8ea272d8f161e8ab193599c3f5be0f13152245c0a0"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9980414587028288",
    "coverage_min": "0.0009825968798350532",
    "peak_k": "10",
    "peak_F": "0.6233750257550158",
    "F64": "0.31495879614367617",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s0_random",
    "original_sha256": "8081d33f6fb53181db461310e6e031333d943eb66d8d8c91dedd11161122a5ef"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9976930086533919",
    "coverage_min": "0.0011573887859147633",
    "peak_k": "12",
    "peak_F": "0.7092030484430519",
    "F64": "0.4104571549324548",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s1_semantic",
    "original_sha256": "4c67b39f7e88c96c848e6b60b2016296cf6ee9f395e08b9283b2d3561eb2f5e5"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9975711827595467",
    "coverage_min": "0.0012186738881365075",
    "peak_k": "11",
    "peak_F": "0.6383641632325305",
    "F64": "0.32120177793634686",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s1_random",
    "original_sha256": "1a364bb13d5c8f12bb754354fdf67d1e0004b99cf41c77f993c4adb49ce0e164"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9979357984508921",
    "coverage_min": "0.0010352694792526435",
    "peak_k": "12",
    "peak_F": "0.7075478668451767",
    "F64": "0.4186232125322676",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s2_semantic",
    "original_sha256": "70019251e52ddeea9746a7da87656496bb978cd30c9d64e747dacf3930255c27"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9982035492580241",
    "coverage_min": "0.0009002692206700679",
    "peak_k": "11",
    "peak_F": "0.6304430589281205",
    "F64": "0.3280554595405425",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s2_random",
    "original_sha256": "f78fd7b22b33421f0740b0e9f87b2daa6348dbdb667b6bdb9f9457e8148988af"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9967657954376976",
    "coverage_min": "0.0016235563834735096",
    "peak_k": "12",
    "peak_F": "0.6648745326842052",
    "F64": "0.3795056084587283",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s3_semantic",
    "original_sha256": "55e75c80c515b70ebf19b71a55133166e33ec29fde266bacde4b3713c2e89fe0"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.996720982791011",
    "coverage_min": "0.0016459219605565625",
    "peak_k": "11",
    "peak_F": "0.591661743105006",
    "F64": "0.2809294118122756",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s3_random",
    "original_sha256": "1dfc5942827cec5f828f54c71fcc9755c77e7546f0552a7bd49b1e3f194320c1"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985746026860691",
    "coverage_min": "0.0007146507598549245",
    "peak_k": "13",
    "peak_F": "0.6623294759614922",
    "F64": "0.42197390339299934",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s4_semantic",
    "original_sha256": "f03f37d190a86add1e7792c7b62c146c852ddcba1aba0dab0b278340e4909190"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9979032355832246",
    "coverage_min": "0.0010518606246206505",
    "peak_k": "10",
    "peak_F": "0.5741555924997712",
    "F64": "0.2947732279981913",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s4_random",
    "original_sha256": "fef02ebd9742066fa4d0825079c7e0b139f7cd01d4697c11d44780f3a0ac8f8e"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9978962973824809",
    "coverage_min": "0.001054212129873952",
    "peak_k": "12",
    "peak_F": "0.6976943972716134",
    "F64": "0.4188861740062406",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s5_semantic",
    "original_sha256": "411d383a307977cc3c79d621f6c3882ecacf02f0eb228a29c2e0044f87f95045"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9982947620664261",
    "coverage_min": "0.0008545524298541993",
    "peak_k": "11",
    "peak_F": "0.6331184719666132",
    "F64": "0.3212557522406783",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s5_random",
    "original_sha256": "be335428d0ab2ab673449f9091aacef907f0427764f35b9dec7144b192cbbc4c"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9973770550107763",
    "coverage_min": "0.0013137588059462329",
    "peak_k": "12",
    "peak_F": "0.7080369538086562",
    "F64": "0.4462713564752321",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s6_semantic",
    "original_sha256": "965c86ccc4c68f5c63a4db147409e245be62942b290f0e0ee34e0d78512ffab7"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9977719108264071",
    "coverage_min": "0.0011162387160833394",
    "peak_k": "11",
    "peak_F": "0.5946220626072206",
    "F64": "0.30781822519118707",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s6_random",
    "original_sha256": "f273ce3b4a59afb2b626294978d2f7595718e8d71125dd0934bdd83e932e51e8"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9982620368813866",
    "coverage_min": "0.0008707538726858541",
    "peak_k": "12",
    "peak_F": "0.7193474067624595",
    "F64": "0.4347723766422935",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s7_semantic",
    "original_sha256": "8a97356bab441793338f060b5b858ec77c2a912a6e94013b4a672231480e5984"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9986000695849226",
    "coverage_min": "0.0007016285161001836",
    "peak_k": "11",
    "peak_F": "0.6409053605435627",
    "F64": "0.32279803897671533",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s7_random",
    "original_sha256": "b570289f022f2d0cd0fb46c553b57947cc959d6e59275ca890686804c3e3b44b"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985407743845474",
    "coverage_min": "0.0007310172540089706",
    "peak_k": "12",
    "peak_F": "0.7074319376357306",
    "F64": "0.4294992566605855",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s8_semantic",
    "original_sha256": "fdc6984d8dee6d1df30c2e26b17ff08928f8b2a374ce83fe5df2957cc9274954"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9983749027994682",
    "coverage_min": "0.0008143286211612041",
    "peak_k": "11",
    "peak_F": "0.5974829568283329",
    "F64": "0.3063961481897669",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s8_random",
    "original_sha256": "230efd6f29347012e578516cbd1154a2c824dd86fb4fa4e0cd6e9435f4aa629f"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9983994702051673",
    "coverage_min": "0.000802448046694447",
    "peak_k": "12",
    "peak_F": "0.7117384488466657",
    "F64": "0.4182938544702738",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s9_semantic",
    "original_sha256": "976f0005a12132f97abdde19124c5042a573dda479e611e7e180cbd03d2cd3fb"
  },
  {
    "family": "cifar10_split",
    "batch": "other_replication",
    "label": "CIFAR-10 classes",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9981808635461002",
    "coverage_min": "0.0009125866997003493",
    "peak_k": "11",
    "peak_F": "0.5962418916029778",
    "F64": "0.30769275599389667",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_other_replication_s9_random",
    "original_sha256": "8aa06d718563d279de89488663f8b6b9fa5dfaa6a325a5a975e55824c7c03196"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9988724133443483",
    "coverage_min": "0.0005646148493869762",
    "peak_k": "12",
    "peak_F": "0.7411311304364532",
    "F64": "0.46734485374197765",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s0_semantic",
    "original_sha256": "bf1b4e7a979f5891f855e684a77d652a3dbfc2d5d0968b9cc37bd5d605057e93"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9985085716725947",
    "coverage_min": "0.0007466102378062892",
    "peak_k": "11",
    "peak_F": "0.6662209336493724",
    "F64": "0.35314897043574556",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s0_random",
    "original_sha256": "aad634c7f19df1985f8e2779f320acbdbc251ffb8f2794c4c9cd0836715cdc53"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9978478510938151",
    "coverage_min": "0.0010792607348685758",
    "peak_k": "12",
    "peak_F": "0.7090242198194657",
    "F64": "0.41257339155427053",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s1_semantic",
    "original_sha256": "5fba3e2b48be11f1db1fc466ddccc5e43f8b3611ff9591c554e9074d25a4c20a"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9985080014378052",
    "coverage_min": "0.0007476451805926543",
    "peak_k": "11",
    "peak_F": "0.6357224340006904",
    "F64": "0.3173261745688966",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s1_random",
    "original_sha256": "132cb460fc27197d7f9a5d5940de6d0a5607e141c6e1b47fc8cb8ef2d8c72edb"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9981228935480513",
    "coverage_min": "0.0009417301079978534",
    "peak_k": "11",
    "peak_F": "0.7906496789328893",
    "F64": "0.4626488383160394",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s2_semantic",
    "original_sha256": "fa37dd322211bf9d83918464a54f622d824c89a920b1e0aec7f13e9becf0f4d6"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9979561601912113",
    "coverage_min": "0.0010249130155079115",
    "peak_k": "11",
    "peak_F": "0.6827578689630681",
    "F64": "0.3626130141159283",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s2_random",
    "original_sha256": "46f660f785cf8f29625a1d5a5854d71c79cc99c8b486a8d337081637ac9dbe87"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985668112190904",
    "coverage_min": "0.0007181480284195436",
    "peak_k": "12",
    "peak_F": "0.7477996549427127",
    "F64": "0.46171764862020814",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s3_semantic",
    "original_sha256": "32de3134280c9fe3e379390dc2bf7a270967d7656ea21faf0efa690069f6a2c9"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9981333764730683",
    "coverage_min": "0.0009347303703794082",
    "peak_k": "11",
    "peak_F": "0.6269088071684503",
    "F64": "0.32189173850477165",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s3_random",
    "original_sha256": "213da4bfe88b9e47f7592c39cbab99ade978212a997f8954d508630200b6f0b1"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9993085557114219",
    "coverage_min": "0.0003461729441371668",
    "peak_k": "12",
    "peak_F": "0.7191297681171595",
    "F64": "0.42815367514368996",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s4_semantic",
    "original_sha256": "3ade8a5e101dbe3e50b11f8bcac28bdefa41e083f2f531562dcbbd34c5e0ec6d"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9993038225279972",
    "coverage_min": "0.0003485175041094289",
    "peak_k": "11",
    "peak_F": "0.6481086594332841",
    "F64": "0.3510052429759647",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s4_random",
    "original_sha256": "06f07b085b6190f9fb7ccab629194c6c174180adb0178e8709d80bb42dd957bd"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9981340887596575",
    "coverage_min": "0.0009357416901486884",
    "peak_k": "11",
    "peak_F": "0.7152826541241882",
    "F64": "0.3983770990311714",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s5_semantic",
    "original_sha256": "ed9793d78560f2a4a9521f930b699473063bf4019c8abdaadceaaad4e7b3132a"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9979518600457344",
    "coverage_min": "0.0010271196604896306",
    "peak_k": "11",
    "peak_F": "0.6272352639111837",
    "F64": "0.33721538748022856",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s5_random",
    "original_sha256": "d35d3e45ac8e693b62b552ae1a8590dea22690cf3fc3f1065098439be4d211e0"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985228870907996",
    "coverage_min": "0.0007401586364159563",
    "peak_k": "12",
    "peak_F": "0.6948586878000712",
    "F64": "0.4160168331112034",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s6_semantic",
    "original_sha256": "fac0bf10bae618fa1b440b242dead655d0cdaa6b1d38a79d33ebe9477cad4d5b"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9984280848787828",
    "coverage_min": "0.0007876419288207859",
    "peak_k": "11",
    "peak_F": "0.5990015377092173",
    "F64": "0.30502512218104916",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s6_random",
    "original_sha256": "c0b81ccc38a73d38cdd8b634de1eab85e65aeaf94d191cb21f93399f6cedcf09"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985804718680784",
    "coverage_min": "0.0007108299131940064",
    "peak_k": "12",
    "peak_F": "0.681310034108769",
    "F64": "0.4000079848026693",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s7_semantic",
    "original_sha256": "78d9d73c58b56a0e26012566b7267b1ef331bd19d91d94b1e551519dc153a37f"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9985212932389914",
    "coverage_min": "0.0007405096983190139",
    "peak_k": "10",
    "peak_F": "0.6373147867903527",
    "F64": "0.3063966038859476",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s7_random",
    "original_sha256": "5f19fc42e138f1d0d46aecf67dea2fe48e5130813770f1a0ae8459f643ab202a"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9984270282456961",
    "coverage_min": "0.0007884219338737393",
    "peak_k": "11",
    "peak_F": "0.7476393190251623",
    "F64": "0.43224693597274255",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s8_semantic",
    "original_sha256": "06981b0eeda306f5300b3c8066a1544968e39663ad07cfacb6312d5b90d007af"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9981438703424467",
    "coverage_min": "0.0009307300426603073",
    "peak_k": "11",
    "peak_F": "0.6620370727796074",
    "F64": "0.3310452813635958",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s8_random",
    "original_sha256": "7c2f71df1f5421337396c8b5bd9cbf0fa50f5d397c65e3901c548981b4d750f5"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9983887027152474",
    "coverage_min": "0.0008066400391705767",
    "peak_k": "12",
    "peak_F": "0.8221838540117654",
    "F64": "0.5284159051384394",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s9_semantic",
    "original_sha256": "6fb9430116daa64d416b619de47ad0d51b03670da6ff494e0bf14457d78f7da2"
  },
  {
    "family": "cifar100_split",
    "batch": "other_replication",
    "label": "CIFAR-100 class pairs",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9981678274078141",
    "coverage_min": "0.0009180630382208284",
    "peak_k": "11",
    "peak_F": "0.6665521574140592",
    "F64": "0.34263608561367564",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_other_replication_s9_random",
    "original_sha256": "145f1207fc449110b0b2f17d90a895454aa64f71a218b5d3c6a8caa51a379d13"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9989144894894866",
    "coverage_min": "0.0005434753865854955",
    "peak_k": "7",
    "peak_F": "0.2065523730084288",
    "F64": "0.08027360401226918",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s0_semantic",
    "original_sha256": "c5678f79363f66668197da3163c3f3e5b91494e51a6ad3a02fc3bf607036b488"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "0",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9989363622351354",
    "coverage_min": "0.0005324643898831798",
    "peak_k": "7",
    "peak_F": "0.18134424882534964",
    "F64": "0.0772102835799833",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s0_random",
    "original_sha256": "d69eef91dbcf5cf1182b9b0421de71ff007695047512b8250e06a3a68cbe98a9"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9990322662648328",
    "coverage_min": "0.0004843507796454511",
    "peak_k": "8",
    "peak_F": "0.20626418918436384",
    "F64": "0.09603957683824985",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s1_semantic",
    "original_sha256": "4981366cde75ca215e594b56442a8b275376142bdc8bb0e054e710f98ac94809"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "1",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9989080040268046",
    "coverage_min": "0.000546501680008419",
    "peak_k": "9",
    "peak_F": "0.19570554774397775",
    "F64": "0.09769397148374992",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s1_random",
    "original_sha256": "d05cf1929cdf8b86141e38f2227d111a8010bad432f2d5c3133ffe264a05eb60"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9988607296467903",
    "coverage_min": "0.0005699908836993378",
    "peak_k": "12",
    "peak_F": "0.3082555914905195",
    "F64": "0.21247184241791797",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s2_semantic",
    "original_sha256": "8a1fcf23fcc897025bac1eed58c2e46ff55debecffaec38986f89df7e9e1e539"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "2",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9990700430377408",
    "coverage_min": "0.00046558800215966553",
    "peak_k": "9",
    "peak_F": "0.24729665156436798",
    "F64": "0.11691578724531992",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s2_random",
    "original_sha256": "960118c0d6fbac7c045f6277209ed36ad7499cf7d1ac9e1aa00e4684846fd4a6"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9989613389059901",
    "coverage_min": "0.0005197564648292897",
    "peak_k": "10",
    "peak_F": "0.2175465848200914",
    "F64": "0.12468722083691022",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s3_semantic",
    "original_sha256": "26d11ee3a70b461fbddf11d1fe43fa51d39548ed98600abcb9633d00592d4bb0"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "3",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9988028386849956",
    "coverage_min": "0.0005991431410812648",
    "peak_k": "10",
    "peak_F": "0.2048991318817545",
    "F64": "0.10716265264756078",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s3_random",
    "original_sha256": "be0e306a84ff85acc70f141d8b1b8e710e2f9522c8a84495039eff2d6dac8549"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9991232269786702",
    "coverage_min": "0.00043879592567736534",
    "peak_k": "10",
    "peak_F": "0.2895240893122384",
    "F64": "0.17024122458637153",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s4_semantic",
    "original_sha256": "7b05a05bca42ed65ede8bbcb903b25e3360fbaa18e1fa976bea5052fd161fbca"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "4",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9992129381918206",
    "coverage_min": "0.0003939428867107597",
    "peak_k": "9",
    "peak_F": "0.19808493702732524",
    "F64": "0.0893958353481281",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s4_random",
    "original_sha256": "39642a081ba37c037feed10e373329d4cced0bb46ca66ad0ca5bd05408c40a6a"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9991294937176028",
    "coverage_min": "0.00043563126683141825",
    "peak_k": "11",
    "peak_F": "0.2906714623174422",
    "F64": "0.19142150778082676",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s5_semantic",
    "original_sha256": "12e6dc3ee98215013879e80fb622aed2d2cc98117060324159fcaf1d3d7562a2"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "5",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.998924570160648",
    "coverage_min": "0.0005381157834493548",
    "peak_k": "8",
    "peak_F": "0.22330280459242502",
    "F64": "0.09922290832611451",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s5_random",
    "original_sha256": "a5993d2ec2867d96ee355959bebb39919612a859d3d9774cc25d09ae8281c6a5"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9986889018304367",
    "coverage_min": "0.0006561832126236202",
    "peak_k": "12",
    "peak_F": "0.22427105173324702",
    "F64": "0.1535595856803023",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s6_semantic",
    "original_sha256": "5e0e79cb6fa05c98d875b4195a0c5d4a4c1dbb4593799416babd9fe3166a8674"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "6",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9988457461104541",
    "coverage_min": "0.0005777820068418432",
    "peak_k": "10",
    "peak_F": "0.21795930920072457",
    "F64": "0.12633491394746038",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s6_random",
    "original_sha256": "a15390b4fc76c1bfe1e325b4b6ffd78925da63a61469433db0cde6d151eaecd8"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9991582477152532",
    "coverage_min": "0.00042132403703817666",
    "peak_k": "10",
    "peak_F": "0.2673321797977392",
    "F64": "0.15024526819567857",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s7_semantic",
    "original_sha256": "ad0bf20a107706bbe4cb723d507dc73bf2d2ad41020701b2eec0f45a8ba0b0b0"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "7",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9992805952949728",
    "coverage_min": "0.00035999919849085034",
    "peak_k": "7",
    "peak_F": "0.19846088181773114",
    "F64": "0.08620207445095297",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s7_random",
    "original_sha256": "9c4ca2ada95e14e05ad6333729357f68cc482211348e831ce1bf850176b5f1c9"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9988118219961911",
    "coverage_min": "0.0005946263298474473",
    "peak_k": "9",
    "peak_F": "0.22088318054639083",
    "F64": "0.11698223530107205",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s8_semantic",
    "original_sha256": "87fd4e6e7feeecdbecc54bad0162fd6dbed8901335249560810446e46dc5aacc"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "8",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9987133315884081",
    "coverage_min": "0.0006444092344773917",
    "peak_k": "7",
    "peak_F": "0.15961520636805565",
    "F64": "0.07495694742740379",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s8_random",
    "original_sha256": "edc392b173ea6c8a96da39f62f8a76e44299bbbaa880d0e77b6136c56c183b81"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9991155819957284",
    "coverage_min": "0.00044260779379941734",
    "peak_k": "8",
    "peak_F": "0.17454212644781086",
    "F64": "0.08993458341900744",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s9_semantic",
    "original_sha256": "f37af842c7b23580b46625ce79805a78f5a68d2d8da7f88ec09f0abf29836ed4"
  },
  {
    "family": "yearbook_temporal",
    "batch": "other_replication",
    "label": "Yearbook periods",
    "representation": "Pixels",
    "seed": "9",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9989628207309664",
    "coverage_min": "0.000519108218048354",
    "peak_k": "7",
    "peak_F": "0.17983154738637666",
    "F64": "0.07594316013597564",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_other_replication_s9_random",
    "original_sha256": "3c07c720956d4c5bc07eb93d8c5c8974002d4c49a018b336aca36e7f7154e7e4"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9995930086071083",
    "coverage_min": "0.00020355475493740474",
    "peak_k": "24",
    "peak_F": "1.4808947613681638",
    "F64": "1.4254649799255315",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s0_semantic",
    "original_sha256": "4f28ce29602447f890ec2a769cafd04ee37dd303d6c5079999dbad8c21ae7aee"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9997948336216281",
    "coverage_min": "0.0001025992386033986",
    "peak_k": "8",
    "peak_F": "0.2925623080374934",
    "F64": "0.14792325224533698",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s0_random",
    "original_sha256": "f6a0c129b52de595dc0d15ae07f8e3d459a8ff09bd7939f242446dd1612aa62e"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9994086246922241",
    "coverage_min": "0.0002958998259597177",
    "peak_k": "24",
    "peak_F": "1.4699485073452991",
    "F64": "1.4129677546032937",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s1_semantic",
    "original_sha256": "6561edcb46c87a19b05b4007fd8335d9c3373ba1e2e25c746d336bb9cac87108"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9998252090477618",
    "coverage_min": "8.740878900102596e-05",
    "peak_k": "8",
    "peak_F": "0.23435356384835768",
    "F64": "0.116066069879174",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s1_random",
    "original_sha256": "1634e966393643ec0e6992d507c864a40fc161f75d9fec66e229a7c002845efa"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9996211913169363",
    "coverage_min": "0.00018948078140131907",
    "peak_k": "24",
    "peak_F": "1.47642132500863",
    "F64": "1.420514848033392",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s2_semantic",
    "original_sha256": "9c5874e7b39ec10aaade76adf7b1208b05ceece1c0815ca51829472bad7f24e8"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.999802090932768",
    "coverage_min": "9.897510811403185e-05",
    "peak_k": "8",
    "peak_F": "0.26166194898803014",
    "F64": "0.15028178058324765",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s2_random",
    "original_sha256": "ed63e3a75c9ee1483e92fe007206427cb1b0344bb76dede3d963829ab8e70447"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9994442203855841",
    "coverage_min": "0.00027808610346357195",
    "peak_k": "26",
    "peak_F": "1.5088566775406165",
    "F64": "1.4609411635978884",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s3_semantic",
    "original_sha256": "d39baafc43116ab50f5fc608863bcd255c996776396e8bfea2026af0538c45d8"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9997939303144426",
    "coverage_min": "0.00010305109450218528",
    "peak_k": "8",
    "peak_F": "0.25205584705899253",
    "F64": "0.12380093116029212",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s3_random",
    "original_sha256": "7c2c2d3d03bb612fe63675dd5720019e4de85ddc7e6a3fb108c5b56a6480a88d"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9993608663242449",
    "coverage_min": "0.00031972574375066477",
    "peak_k": "24",
    "peak_F": "1.4803172687878847",
    "F64": "1.4238964232964557",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s4_semantic",
    "original_sha256": "a88dc9a909283f4b97822303db6b8d86fd428d58a30b5b324f81360f3d733cfe"
  },
  {
    "family": "mnist_split",
    "batch": "features",
    "label": "MNIST classes",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9998080803192669",
    "coverage_min": "9.597648374525425e-05",
    "peak_k": "7",
    "peak_F": "0.23367908612372199",
    "F64": "0.10414692503930026",
    "scale": "larger",
    "curve_key": "larger_mnist_split_features_s4_random",
    "original_sha256": "4bea7afe85dd07b8ed6a23f633ce9c9599194c73b16c126689198978ed89e392"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985850621801118",
    "coverage_min": "0.000708074218090754",
    "peak_k": "18",
    "peak_F": "1.3585415196063857",
    "F64": "1.2346321594016558",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s0_semantic",
    "original_sha256": "2d0142869802ab30ceaa6527c24d97e819d6e254dc2f4ddd3ba5e437b5aeaa52"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9992363986415531",
    "coverage_min": "0.00038205562969386103",
    "peak_k": "11",
    "peak_F": "0.2629148561769628",
    "F64": "0.14352032206953125",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s0_random",
    "original_sha256": "4a13907340e66078ea84c0f5849d9151bb6a60b225c1ab9c894e068e984924da"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985364918867413",
    "coverage_min": "0.0007323928592415743",
    "peak_k": "18",
    "peak_F": "1.3310794361652667",
    "F64": "1.19467040860594",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s1_semantic",
    "original_sha256": "e58bb8dca632ee8c776511ab602fc6a528b485ada700574e1aa148d6e24f95cb"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9991940212149195",
    "coverage_min": "0.00040330438322702303",
    "peak_k": "9",
    "peak_F": "0.21358166363704875",
    "F64": "0.09967429778721412",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s1_random",
    "original_sha256": "7025d7737acb8b8c300a0c646e70eb106584f0f6b3b8d617adb95b5c6ab130e5"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985875007230764",
    "coverage_min": "0.0007074341592859888",
    "peak_k": "17",
    "peak_F": "1.3364616089360548",
    "F64": "1.1897554663343148",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s2_semantic",
    "original_sha256": "ecbe345c44dae93b34c514da713f86989e48680c238d4894cbc5a931e5173550"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9990429489364197",
    "coverage_min": "0.0004790366891230496",
    "peak_k": "10",
    "peak_F": "0.21712096630555272",
    "F64": "0.10947038901011785",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s2_random",
    "original_sha256": "a7088ae3d90196b803aca77d43b42924239ce5f9710bfa97aca10e07eafc157b"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9986146797812956",
    "coverage_min": "0.0006937699131675905",
    "peak_k": "18",
    "peak_F": "1.3549428210365746",
    "F64": "1.2253541407555089",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s3_semantic",
    "original_sha256": "baabc2ad4b38aa31611066716eb76e1f58c15337c267f5f107a826cafab83f76"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9990987948633739",
    "coverage_min": "0.0004509411046005249",
    "peak_k": "11",
    "peak_F": "0.24414663929007202",
    "F64": "0.12521276900468917",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s3_random",
    "original_sha256": "b79ed2547cb12135668b346177fac8ff503c7ccec55f002d9b51292db6f49a33"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9986796359928998",
    "coverage_min": "0.0006609980207391981",
    "peak_k": "18",
    "peak_F": "1.352401162755094",
    "F64": "1.2297448233156785",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s4_semantic",
    "original_sha256": "0f828612784245ee134f795f4ee1c90ab44ef5519f35fc397ceca4d7b5c9f6a3"
  },
  {
    "family": "cifar10_split",
    "batch": "features",
    "label": "CIFAR-10 classes",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9992309186612778",
    "coverage_min": "0.0003847789427574143",
    "peak_k": "10",
    "peak_F": "0.25771992777185293",
    "F64": "0.1410853316096935",
    "scale": "larger",
    "curve_key": "larger_cifar10_split_features_s4_random",
    "original_sha256": "643b9e99471789e9e0ba34a0edfc6c055b219e530e73cbadc6eef34f459dbb26"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9986151544823635",
    "coverage_min": "0.0006931605415704345",
    "peak_k": "16",
    "peak_F": "0.9350461784762543",
    "F64": "0.7931880521944867",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s0_semantic",
    "original_sha256": "b6bf67269d87b23d5b995a53a7e098824f809b5bf1fd32b69d0a439c46a07c35"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9990271598304095",
    "coverage_min": "0.00048676272541116496",
    "peak_k": "10",
    "peak_F": "0.311130460629966",
    "F64": "0.160008184297954",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s0_random",
    "original_sha256": "8b45992bc4f5067bcb04ae4ffdedc7b6fea760c496ccf64d9a13a916f056afa8"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9986804442658948",
    "coverage_min": "0.0006607721090298363",
    "peak_k": "16",
    "peak_F": "0.8973435628746731",
    "F64": "0.7597914922600437",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s1_semantic",
    "original_sha256": "44d6f11cfa025423850295020b30db42f1ef5fb56e13a58e8f3135ae07982d41"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9991864238923366",
    "coverage_min": "0.0004072447720691989",
    "peak_k": "11",
    "peak_F": "0.2977935547105593",
    "F64": "0.1734896282852177",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s1_random",
    "original_sha256": "26e4c5fa4801f0bee98b2d0f804d3ec25fc036c1d9088b7f5599f12862626577"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9988477546770888",
    "coverage_min": "0.0005767726371154051",
    "peak_k": "16",
    "peak_F": "0.9571107348293711",
    "F64": "0.8168961502137262",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s2_semantic",
    "original_sha256": "c4813983eceaa9cdf6c10f2372d5ba920d2ca8d20cb7f2aa24967911716e40bd"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9990474586816288",
    "coverage_min": "0.00047657809528821164",
    "peak_k": "11",
    "peak_F": "0.31017396373210493",
    "F64": "0.16838328764721572",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s2_random",
    "original_sha256": "4e60fda3a03919f95c972e06714df2e9e83baeafdd3adf823ae4fb14d47a3df9"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9986534964659768",
    "coverage_min": "0.0006741761231347363",
    "peak_k": "15",
    "peak_F": "0.9146665632870131",
    "F64": "0.7691404534658544",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s3_semantic",
    "original_sha256": "901ff2fed625e3d31e3884e5d5b7783ef88b2b300fc621c43338aafd6059398d"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9991080829491552",
    "coverage_min": "0.0004462288545601157",
    "peak_k": "10",
    "peak_F": "0.29653664579711114",
    "F64": "0.15263295263646337",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s3_random",
    "original_sha256": "d2da800a23f80c0426ec5b8aafbb6a89e3f99c9289382448d51a92d322d8c9cc"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "16",
    "grouping": "semantic",
    "rho": "0.9985616836543827",
    "coverage_min": "0.0007199674051159515",
    "peak_k": "15",
    "peak_F": "0.9233173888150676",
    "F64": "0.7691831784321754",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s4_semantic",
    "original_sha256": "db9942649eb4516da9f1818d11b3830006127956db5ef68e6c6711d0bd52c581"
  },
  {
    "family": "cifar100_split",
    "batch": "features",
    "label": "CIFAR-100 class pairs",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "16",
    "grouping": "random",
    "rho": "0.9989816712275704",
    "coverage_min": "0.0005095301961598763",
    "peak_k": "11",
    "peak_F": "0.28806914233121106",
    "F64": "0.15355774237161404",
    "scale": "larger",
    "curve_key": "larger_cifar100_split_features_s4_random",
    "original_sha256": "29157117bb12c6a2597c4473ba67fe906c17bbd66b474fe60db67a57b973a6cf"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9996861736776652",
    "coverage_min": "0.00015695899193926403",
    "peak_k": "12",
    "peak_F": "0.12273551227328362",
    "F64": "0.06610969193779903",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s0_semantic",
    "original_sha256": "11144446fa7f28cf1507a88e015691ba04b7d3832ea6636cab127ff20a34ef86"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "0",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9998086397369736",
    "coverage_min": "9.570367190561767e-05",
    "peak_k": "11",
    "peak_F": "0.11128834366784959",
    "F64": "0.0680374504852678",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s0_random",
    "original_sha256": "9e66f07c73f9eb8da99d87edf8d5e65e199fcfa4164910b79afe83bc15f0bce7"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9997059817008092",
    "coverage_min": "0.0001470384045745813",
    "peak_k": "8",
    "peak_F": "0.1224548470924567",
    "F64": "0.04950684924943432",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s1_semantic",
    "original_sha256": "c78cb6aff2c547269882ed7e69de7898065d1306ea3c60b0e73bd2abd30299d9"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "1",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9997683094750706",
    "coverage_min": "0.00011586084861375047",
    "peak_k": "8",
    "peak_F": "0.10702618544472313",
    "F64": "0.04493733048473458",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s1_random",
    "original_sha256": "97f1fd22a7760c37c55ffa34ce50b5912ad814921a9e5f9f3905f80d26dee919"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9996899335900371",
    "coverage_min": "0.00015506450605364287",
    "peak_k": "12",
    "peak_F": "0.17941461491009794",
    "F64": "0.11608693099196936",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s2_semantic",
    "original_sha256": "bc0ddce608c9ca41469e5eb9ddb0cb3fc4f8722d5faf8b567eff7e38e92c9abb"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "2",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9997979036272316",
    "coverage_min": "0.00010106426203181506",
    "peak_k": "9",
    "peak_F": "0.15463217732811924",
    "F64": "0.08970000516395271",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s2_random",
    "original_sha256": "68f2acae4b72296588e9a93286cb6a483b69274c6c9b26bcf7e80f285550e163"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9997074295432988",
    "coverage_min": "0.00014632250424678194",
    "peak_k": "13",
    "peak_F": "0.17271083772695542",
    "F64": "0.12434497820913207",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s3_semantic",
    "original_sha256": "488fe75406318710ddf8312eec793a1b1be6ecb3933e08b7d6d7a5d458fb6382"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "3",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9997550330069371",
    "coverage_min": "0.00012250766678528839",
    "peak_k": "11",
    "peak_F": "0.09442739779199529",
    "F64": "0.046246929636499776",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s3_random",
    "original_sha256": "157429d400b9daf9bb58f4beb4d74632681b2030e20e238991a7504a9d05d037"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "20",
    "grouping": "semantic",
    "rho": "0.9997163477748208",
    "coverage_min": "0.0001418679550265022",
    "peak_k": "12",
    "peak_F": "0.19418061034260947",
    "F64": "0.12733333891005277",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s4_semantic",
    "original_sha256": "08a3a9dcde3d06d450658b5b26e7f31cd98168b02d2d052288dec3e1b68e8b9f"
  },
  {
    "family": "yearbook_temporal",
    "batch": "features",
    "label": "Yearbook periods",
    "representation": "ResNet-18",
    "seed": "4",
    "per_task": "20",
    "grouping": "random",
    "rho": "0.9997647239341677",
    "coverage_min": "0.00011765974401694677",
    "peak_k": "11",
    "peak_F": "0.14153673056504604",
    "F64": "0.07780719367120975",
    "scale": "larger",
    "curve_key": "larger_yearbook_temporal_features_s4_random",
    "original_sha256": "ed045c33cdc9e525b2787341f10dc7d7095dc0709aaf993f93c506ed25f5ef7f"
  }
]

==> anc/reproducibility/image-study/effect-summary.csv <==
family,batch,label,representation,scale,per_task,banks,peak_ratio_median,peak_ratio_min,peak_ratio_max,peak_larger_count,F64_ratio_median,F64_larger_count,seed0_peak_ratio,seed0_peak_ratio_rank_ascending,rho_reversal_count,peak_k_difference_min,peak_k_difference_max
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,certificate_subset,3,5,1.5650783883548856,1.4344704661870709,1.5889049028477638,5,1.5917170216963303,5,1.5650783883548856,3,3,-1,1
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,certificate_subset,8,5,2.4665794781885717,2.369112164318146,2.6837896907017162,5,3.4455768456027083,5,2.4665794781885717,3,4,2,4
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,certificate_subset,3,5,1.0665770623768631,0.9024782532317598,1.1701054459889861,4,1.1082559597045925,4,0.9024782532317598,1,2,0,1
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,certificate_subset,8,5,1.1028707705506922,1.039850111850988,1.1940696176448544,5,1.2659862378229467,5,1.1028707705506922,3,2,0,1
cifar10_split,features,CIFAR-10 classes,ResNet-18,certificate_subset,3,5,2.785384411110473,2.471904040550138,3.008677098684648,5,2.846188234460364,5,2.471904040550138,1,5,-1,1
cifar10_split,features,CIFAR-10 classes,ResNet-18,certificate_subset,8,5,4.868987302292372,4.142005268095393,5.3173770314666395,5,7.219528893350186,5,4.142005268095393,1,5,2,4
cifar10_split,other_replication,CIFAR-10 classes,Pixels,certificate_subset,3,5,1.024745052742182,0.9901885798359161,1.2341906984695499,4,1.0913387110174892,4,1.2341906984695499,5,4,0,0
cifar10_split,other_replication,CIFAR-10 classes,Pixels,certificate_subset,8,5,1.1243686955357104,1.0651111626781118,1.2666517867546998,5,1.3254740563725047,5,1.2666517867546998,5,0,0,2
mnist_permuted,mnist_replication,MNIST permutations,Pixels,certificate_subset,3,5,0.19775651485374574,0.1403259221487928,0.25141486280305136,0,0.11194019962628185,0,0.2287236774982478,4,0,-1,0
mnist_permuted,mnist_replication,MNIST permutations,Pixels,certificate_subset,8,5,0.22033326835096043,0.18640648326608247,0.25016167887944324,0,0.06018456110361656,0,0.22033326835096043,3,0,-1,0
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,certificate_subset,3,5,0.3915906623750915,0.30455096744806487,0.41524033993254417,0,0.29305760403626807,0,0.41524033993254417,5,0,-1,1
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,certificate_subset,8,5,0.607109190581596,0.46318151372748273,0.6512609851068073,0,0.13356075010289198,0,0.6512609851068073,5,0,-1,0
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,certificate_subset,3,5,1.029491649196135,0.46277061990210056,1.0643081192252926,3,0.6574794983781003,0,1.0643081192252926,5,0,0,1
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,certificate_subset,8,5,0.8163049991364395,0.7086159424881449,1.0376339843072695,1,0.8520862128437814,2,1.0376339843072695,5,0,0,1
mnist_split,features,MNIST classes,ResNet-18,certificate_subset,3,5,2.5321758490108497,2.487073476768166,2.6673241630664273,5,3.17065415924628,5,2.487073476768166,1,5,1,2
mnist_split,features,MNIST classes,ResNet-18,certificate_subset,8,5,4.613494458049688,4.19197719494821,4.9125898722629975,5,8.167572545051105,5,4.19197719494821,1,5,8,9
mnist_split,mnist_replication,MNIST classes,Pixels,certificate_subset,3,5,1.8809275160414152,1.7147827928089292,2.0097278864849413,5,2.174571750163852,5,1.7147827928089292,1,3,-1,1
mnist_split,mnist_replication,MNIST classes,Pixels,certificate_subset,8,5,2.4170697050850833,2.2847273828772297,2.879571275001799,5,3.4057934428349084,5,2.2847273828772297,1,5,1,2
yearbook_temporal,features,Yearbook periods,ResNet-18,certificate_subset,3,5,0.5629871453231193,0.4183450150484842,1.173746273470905,1,0.5572236914067046,2,0.9029333848077862,4,1,-2,5
yearbook_temporal,features,Yearbook periods,ResNet-18,certificate_subset,8,5,1.1136891902625998,1.0884633188493522,1.5242215204340879,5,1.4059099934536785,4,1.1019968990753328,2,3,-6,3
yearbook_temporal,other_replication,Yearbook periods,Pixels,certificate_subset,3,5,0.8110633701122599,0.7338322665101699,0.9841212296696521,0,0.9725460840973865,2,0.810732151640397,2,0,-2,1
yearbook_temporal,other_replication,Yearbook periods,Pixels,certificate_subset,8,5,1.1649741339637358,0.9164956426215508,1.369982313405211,4,1.0003126224964003,3,1.1649741339637358,3,2,-1,2
mnist_split,mnist_replication,MNIST classes,Pixels,full_bank,16,10,2.744481282899775,2.583011248717933,2.9156326142256677,10,3.933802450684427,10,2.738503604282379,5,10,3,5
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,full_bank,20,10,0.9296676507394089,0.8340123976917828,1.030644835151367,2,0.4680521550219848,0,0.9515675017077733,7,2,-1,1
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,full_bank,20,10,1.1623551039777347,1.0514042877070762,1.3868428637237609,10,1.362145407070796,8,1.2179502569732465,8,1,0,1
mnist_permuted,mnist_replication,MNIST permutations,Pixels,full_bank,20,10,0.33332927270658075,0.30723666019725954,0.35874811616371655,0,0.05465156849260558,0,0.35009615278882117,7,0,0,2
cifar10_split,other_replication,CIFAR-10 classes,Pixels,full_bank,16,10,1.1307512026612159,1.1019965901554134,1.1937075520359346,10,1.3488898942329532,10,1.13776144956115,6,4,1,3
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,full_bank,16,10,1.1348375382234912,1.0690322086201474,1.2334876496409395,10,1.3056134592261643,10,1.1124404728274502,3,1,0,2
yearbook_temporal,other_replication,Yearbook periods,Pixels,full_bank,20,10,1.1927541490681541,0.9705868018407181,1.4616158788101055,9,1.388077516911288,9,1.1390070230865539,5,5,-1,3
mnist_split,features,MNIST classes,ResNet-18,full_bank,16,5,5.986199864617603,5.061809811735486,6.334829929984093,5,11.80072839441187,5,5.061809811735486,1,5,16,18
cifar10_split,features,CIFAR-10 classes,ResNet-18,full_bank,16,5,5.5497090804791265,5.167229951783242,6.232180298151644,5,9.786175567362621,5,5.167229951783242,1,5,7,9
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,full_bank,16,5,3.0844975696960684,3.005318658234252,3.2051936606020512,5,4.9571717576488314,5,3.005318658234252,1,5,4,6
yearbook_temporal,features,Yearbook periods,ResNet-18,full_bank,20,5,1.160267015637968,1.1028604454712632,1.829033117140461,5,1.294168609910188,4,1.1028604454712632,1,5,0,3


==> anc/reproducibility/image-study/paired-effects.csv <==
family,batch,label,representation,seed,per_task,scale,peak_ratio,F64_ratio,peak_k_difference,peak_k_structured,peak_k_random,peak_structured,peak_random,rho_difference,coverage_difference,smaller_rho_larger_peak
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,0,3,certificate_subset,1.5650783883548856,1.6858708466000183,0,10,10,0.6394651286350309,0.4085834507670874,0.0007615737077156792,-0.00037607037259528454,False
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,0,8,certificate_subset,2.4665794781885717,3.4455768456027083,4,13,9,0.7934570808610255,0.32168315997006974,-0.0008978232688232612,0.00045208961814102743,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,1,3,certificate_subset,1.5884195255360078,1.5647338922277583,0,10,10,0.6541191583268305,0.4118050350118303,-0.001981385142481251,0.0010214263715751194,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,1,8,certificate_subset,2.6837896907017162,3.6701514853853223,3,13,10,0.7643068782450273,0.28478642752561883,-0.000458619546191974,0.00023046534901812908,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,2,3,certificate_subset,1.4684993666723,1.5917170216963303,1,10,9,0.6254587199704814,0.42591691502585055,0.00010700454500067735,-3.178912967059192e-05,False
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,2,8,certificate_subset,2.369112164318146,2.830849202675157,2,13,11,0.8170905902653749,0.3448931640180665,0.00014587071074645408,-7.203737567225595e-05,False
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,3,3,certificate_subset,1.5889049028477638,1.6723590115414362,0,9,9,0.5893793585680455,0.37093431929860127,-0.001464923588956779,0.0007473162596476953,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,3,8,certificate_subset,2.511360111266783,3.4752395980250204,3,12,9,0.7739666273535084,0.3081862389552342,-0.00015509050132778146,7.918348273242091e-05,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,4,3,certificate_subset,1.4344704661870709,1.3402473200324785,-1,9,10,0.5939346900811359,0.41404455796141865,-0.0009990258012653186,0.00048684615069068647,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,4,8,certificate_subset,2.4625391534853067,3.0541116642956903,3,12,9,0.7737456669671172,0.31420644251361907,-0.001226909880263527,0.0006199481056341062,True
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,0,3,certificate_subset,0.9024782532317598,0.9376579037608505,0,11,11,0.3679725991144773,0.40773569645226737,0.0006807040341845205,-0.0003432106743727903,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,0,8,certificate_subset,1.1028707705506922,1.2777816794376124,1,11,10,0.6084951701943976,0.5517375076415889,-0.00044844108886232803,0.00022402915827501283,True
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,1,3,certificate_subset,1.0665770623768631,1.1246417590272202,0,10,10,0.30966283117987514,0.2903332933954089,-0.0022855649409957435,0.0011903607143512896,True
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,1,8,certificate_subset,1.039850111850988,1.1393333489948412,1,11,10,0.5138148536245788,0.4941239586058815,9.519206240493627e-05,-4.166752029971434e-05,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,2,3,certificate_subset,1.1701054459889861,1.3059014190651983,0,10,10,0.45274485361039485,0.38692654167396845,0.00016461704456549597,-5.7896078968758605e-05,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,2,8,certificate_subset,1.1940696176448544,1.3092524565486245,1,11,10,0.614007105925583,0.5142138254355986,0.0003146930574652318,-0.00015242466582656312,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,3,3,certificate_subset,1.0826603857545565,1.009417854558039,1,11,10,0.3747361030101782,0.34612525584281645,-0.0003544121915682874,0.0001843980305249759,True
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,3,8,certificate_subset,1.1530752843829402,1.2659862378229467,0,11,11,0.56632809773266,0.4911458127694814,0.00043030903946850163,-0.00021692646429127002,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,4,3,certificate_subset,1.005932464679699,1.1082559597045925,0,10,10,0.33199062969409926,0.33003272222634655,0.001982303886389203,-0.001080681553992136,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,4,8,certificate_subset,1.0715793388305963,1.1657515747483227,1,11,10,0.5287441371475828,0.4934250950793769,-8.328301370907898e-05,4.2128928175293135e-05,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,0,3,certificate_subset,2.471904040550138,2.456583659662772,-1,9,10,0.9944092063088732,0.402284712511559,-0.000760572063186582,0.00035916259973985294,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,0,8,certificate_subset,4.142005268095393,5.527239594149787,2,13,11,1.2207640559660071,0.2947277893075563,-0.00045436975323465134,0.00022933259729444769,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,1,3,certificate_subset,2.7195815017786087,2.846188234460364,-1,8,9,0.9391321150897242,0.3453222911229286,-0.0001642020130211419,9.467831260900894e-05,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,1,8,certificate_subset,5.123004831479031,7.219528893350186,2,11,9,1.165636879183937,0.2275299199449346,-0.0010400321220144226,0.0005223676605430243,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,2,3,certificate_subset,3.008677098684648,3.251207539506978,1,8,7,0.9184937547326391,0.3052815987246328,-0.0030224935846581147,0.0015565033760530297,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,2,8,certificate_subset,5.3173770314666395,7.686435644570117,2,11,9,1.1669292077510858,0.2194557957514672,-0.0006515437724214923,0.0003277588861406904,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,3,3,certificate_subset,2.8112772761023086,2.8484766851297314,0,8,8,0.9380059476747217,0.33365828253526764,-0.0009658045896709933,0.0005090734900934143,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,3,8,certificate_subset,4.400423430664058,5.659507280662005,3,12,9,1.1904377865026137,0.27052800832918195,-0.0004982243595130775,0.000252075670039566,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,4,3,certificate_subset,2.785384411110473,2.7075206657893784,-1,8,9,0.9515520506157471,0.34162324123742177,-0.0010272895383361957,0.0005116223685920612,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,4,8,certificate_subset,4.868987302292372,7.561956605103825,4,12,8,1.2179599237297514,0.2501464571814189,-0.0018154456983884293,0.000915651977962358,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,0,3,certificate_subset,1.2341906984695499,1.6418457960642365,0,10,10,0.36278900551329807,0.29394890592124234,-0.0018539974960144479,0.0009655365761400275,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,0,8,certificate_subset,1.2666517867546998,1.4529236500130596,0,10,10,0.5621927933900197,0.44384162977452474,0.0013151306422030107,-0.0006614785371702818,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,1,3,certificate_subset,1.024745052742182,1.184644537340327,0,10,10,0.32181134871958256,0.31404040239904224,-0.0017240738185073656,0.0008068053257864125,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,1,8,certificate_subset,1.0697359735044876,1.1266329055155067,0,11,11,0.540977658445599,0.5057113828502371,0.0002175813781986058,-0.00011199183419367213,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,2,3,certificate_subset,0.9901885798359161,0.982864040415195,0,11,11,0.34952346845687293,0.3529867699694056,0.00019134990033553567,-9.859696135612085e-05,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,2,8,certificate_subset,1.0651111626781118,1.298797754182731,1,11,10,0.5236029518973158,0.491594652506289,0.0008456530584599609,-0.00042478629797916036,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,3,3,certificate_subset,1.0045819413796353,1.0611952779866787,0,10,10,0.2952988702195518,0.2939519993899206,-0.0017367202885991695,0.0009131336163447999,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,3,8,certificate_subset,1.1243686955357104,1.3254740563725047,1,11,10,0.45315723580498196,0.4030325974070927,0.000255847585464708,-0.00013043429735862169,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,4,3,certificate_subset,1.1411766909798429,1.0913387110174892,0,10,10,0.38006965409935434,0.33305066349805745,-0.0019646966019138956,0.0010419705093015538,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,4,8,certificate_subset,1.245516962291457,1.4807327448724923,2,12,10,0.5787341028777486,0.4646537304582465,5.753826344390145e-05,-2.1481671449018625e-05,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,0,3,certificate_subset,0.2287236774982478,0.11194019962628185,0,8,8,0.00773334365728251,0.0338108574585233,-0.01838567223118026,0.025041921040778306,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,0,8,certificate_subset,0.22033326835096043,0.06269718678420563,0,8,8,0.0228115245077552,0.10353191181015658,-0.04616924135506373,0.0343554129701886,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,1,3,certificate_subset,0.19775651485374574,0.03790982849955779,-1,7,8,0.01396893034610186,0.07063701722511051,-0.03686289592771774,0.036121413027726236,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,1,8,certificate_subset,0.2061596992215989,0.040113156919779125,0,8,8,0.024497003796648376,0.11882537609989818,-0.04005118302332178,0.02993609626152792,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,2,3,certificate_subset,0.1403259221487928,0.06371086934566282,0,8,8,0.008317481620350398,0.05927259549045444,-0.02747946977351634,0.03271113649991027,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,2,8,certificate_subset,0.18640648326608247,0.022077344954757765,-1,8,9,0.023719612247571464,0.12724671283945282,-0.0677233790975017,0.04657781866081179,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,3,3,certificate_subset,0.25141486280305136,0.1860350575618495,0,8,8,0.005319672619398141,0.0211589424749537,-0.0144839187515019,0.021153248471146358,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,3,8,certificate_subset,0.23517893861681421,0.06018456110361656,-1,7,8,0.022455684110260277,0.0954833976304662,-0.044034719031088354,0.03255563334032529,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,4,3,certificate_subset,0.18755560237091887,0.13133750202485764,0,8,8,0.006003837585500216,0.03201097439695105,-0.01518755655727122,0.024658445369985404,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,4,8,certificate_subset,0.25016167887944324,0.0800165774682207,0,8,8,0.019910023690831113,0.07958862356542651,-0.04257642858661803,0.03209461173673155,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,0,3,certificate_subset,0.41524033993254417,0.14591746032281247,-1,3,4,0.03134151639176361,0.07547801448398544,-0.016575322083510535,0.012184085573472753,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,0,8,certificate_subset,0.6512609851068073,0.3284923927529584,0,6,6,0.14987201196865949,0.23012588715732812,-0.0092779434732988,0.004668259353996618,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,1,3,certificate_subset,0.4079257799490311,0.5129313888765368,1,4,3,0.02693960856735314,0.06604046591691054,-0.003703664081658453,0.0016391773721088007,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,1,8,certificate_subset,0.4934444983287887,0.0722775853278399,0,5,5,0.08430670219134268,0.17085346472982252,-0.0032781803045911495,0.001504118582331692,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,2,3,certificate_subset,0.31427878060813563,0.6067259474114657,0,4,4,0.04105053424783181,0.13061821790322026,0.014167528658028061,-0.00792606527528561,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,2,8,certificate_subset,0.46318151372748273,0.13356075010289198,-1,4,5,0.08926999261135549,0.19273220101758712,0.0026279384184706434,-0.0013481731389328733,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,3,3,certificate_subset,0.3915906623750915,0.29305760403626807,0,5,5,0.03878679985171296,0.09904934815468197,-0.001122428859376301,-0.0018201060784081152,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,3,8,certificate_subset,0.607109190581596,0.11804666655782516,-1,4,5,0.10214158235023063,0.16824252364287462,-0.0034572351961651426,0.0015924610971423912,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,4,3,certificate_subset,0.30455096744806487,0.01550806642322487,0,4,4,0.03268958761591445,0.10733700138873803,-0.028687104469605096,0.02014275760311504,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,4,8,certificate_subset,0.626746248881436,0.24824733507120975,0,5,5,0.12181298152640341,0.194357735277722,-0.002905092784229457,0.0012689950382675716,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,0,3,certificate_subset,1.0643081192252926,0.6574794983781003,0,3,3,0.0345894309825774,0.03249945232754117,0.00042574036859011066,-0.00021302750721627134,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,0,8,certificate_subset,1.0376339843072695,1.4888702596670238,0,4,4,0.09726038149815847,0.09373284122251457,0.0005017000056152243,-0.00025222512679823556,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,1,3,certificate_subset,0.46277061990210056,0.612271874203208,0,3,3,0.03262598160935894,0.07050141086368228,2.162242424608163e-05,-1.1288086166632346e-05,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,1,8,certificate_subset,0.8163049991364395,0.8520862128437814,1,5,4,0.08958902166584638,0.10974944629840766,0.0005382004716463218,-0.0002699901317025267,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,2,3,certificate_subset,1.0629206125551136,0.6440770655814652,1,4,3,0.04809047002707861,0.045243708193291876,0.0012848547953306921,-0.0006452594125545257,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,2,8,certificate_subset,0.7086159424881449,0.7117776623478174,1,4,3,0.06828515752566736,0.09636412819883708,0.0004692433991020373,-0.00023714618453963806,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,3,3,certificate_subset,0.9353099189233977,0.7270693868104113,1,4,3,0.02851070726000335,0.03048263113986968,0.0016082674462017943,-0.0008119799436121442,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,3,8,certificate_subset,0.8041516361037505,0.5061144954308028,0,5,5,0.09170238871796388,0.11403618994332626,0.0032010137015283657,-0.0016082014332578396,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,4,3,certificate_subset,1.029491649196135,0.9729480484396433,1,4,3,0.03309127876724656,0.03214331927129807,0.001303713443870036,-0.0006546215786673399,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,4,8,certificate_subset,0.9737853332621694,1.2584735343397297,0,4,4,0.07611961290978803,0.07816878146520057,-0.00025107969119209095,0.0001252278251746865,False
mnist_split,features,MNIST classes,ResNet-18,0,3,certificate_subset,2.487073476768166,2.788660618945819,1,10,9,1.1215073167649994,0.45093453299270636,-0.0009800910777820748,0.0004897037710856111,True
mnist_split,features,MNIST classes,ResNet-18,0,8,certificate_subset,4.19197719494821,7.381922809303523,8,16,8,1.3389295868517952,0.3194028794968998,-0.0006442195467871725,0.000323017217141618,True
mnist_split,features,MNIST classes,ResNet-18,1,3,certificate_subset,2.526878087368284,2.931088886975292,1,10,9,1.1344429230019801,0.448950397992287,-0.0018668932572786234,0.0009369436139846021,True
mnist_split,features,MNIST classes,ResNet-18,1,8,certificate_subset,4.613494458049688,8.167572545051105,9,16,7,1.3547608557701534,0.2936517791641319,-0.0007116127186197474,0.0003563630591977974,True
mnist_split,features,MNIST classes,ResNet-18,2,3,certificate_subset,2.5321758490108497,3.17065415924628,2,11,9,1.1588072983096849,0.45763302685409973,-0.0008203835945541638,0.00041020734629605444,True
mnist_split,features,MNIST classes,ResNet-18,2,8,certificate_subset,4.494496733134326,7.22312971054859,8,16,8,1.3412410006739024,0.29841850607788994,-0.00047998481318045627,0.00024045275292180102,True
mnist_split,features,MNIST classes,ResNet-18,3,3,certificate_subset,2.6673241630664273,3.3219764225145907,2,10,8,1.1706642148090107,0.43889086711649766,-0.0011489354817180164,0.0005790831150270122,True
mnist_split,features,MNIST classes,ResNet-18,3,8,certificate_subset,4.9125898722629975,9.185391836553322,9,16,7,1.3606103109179375,0.27696395308716637,-0.0011774695080363218,0.0005903782251382383,True
mnist_split,features,MNIST classes,ResNet-18,4,3,certificate_subset,2.661860053060742,3.428967666368848,2,10,8,1.1491003165771863,0.4316907326724004,-0.001964746698468356,0.000989575461182179,True
mnist_split,features,MNIST classes,ResNet-18,4,8,certificate_subset,4.832991548711375,9.707890496527142,9,16,7,1.3646591951501528,0.2823632488068416,-0.0007499289067446346,0.00037566907969909636,True
mnist_split,mnist_replication,MNIST classes,Pixels,0,3,certificate_subset,1.7147827928089292,1.9316572060145398,0,9,9,0.3685927123852717,0.21495008809920008,-0.002638777587464003,0.0011872478948616125,True
mnist_split,mnist_replication,MNIST classes,Pixels,0,8,certificate_subset,2.2847273828772297,2.7954963001236157,1,12,11,0.5987970148718695,0.26208685524562914,-0.0007084761618987301,0.000352723209576993,True
mnist_split,mnist_replication,MNIST classes,Pixels,1,3,certificate_subset,2.0097278864849413,2.2129012226079157,1,9,8,0.3178487346439238,0.15815510984417314,-0.012261234256783493,0.00636359889950522,True
mnist_split,mnist_replication,MNIST classes,Pixels,1,8,certificate_subset,2.4170697050850833,3.341836592734384,2,12,10,0.6049718818397523,0.2502914502494485,-0.0003777168342841142,0.00019542828305453824,True
mnist_split,mnist_replication,MNIST classes,Pixels,2,3,certificate_subset,1.8809275160414152,2.0535859939410326,0,9,9,0.35889001196386233,0.19080480715130338,0.0030806713048759926,-0.0015754826195092074,False
mnist_split,mnist_replication,MNIST classes,Pixels,2,8,certificate_subset,2.5358777307029547,3.6943039527827035,2,12,10,0.6144331217691414,0.24229603593656635,-0.0006408258336132455,0.0003287205056809444,True
mnist_split,mnist_replication,MNIST classes,Pixels,3,3,certificate_subset,1.9435092630306998,2.403280102838017,1,9,8,0.34479510191496154,0.1774085199765344,-0.009864835293748486,0.004960762192108531,True
mnist_split,mnist_replication,MNIST classes,Pixels,3,8,certificate_subset,2.879571275001799,3.951920192419932,2,11,9,0.5708042070798119,0.19822541363538757,-0.0034148585356684746,0.0017185641293048061,True
mnist_split,mnist_replication,MNIST classes,Pixels,4,3,certificate_subset,1.8164117402872675,2.174571750163852,-1,9,10,0.39379881453814813,0.2168004124857002,0.0039887551338516625,-0.0020633726233000096,False
mnist_split,mnist_replication,MNIST classes,Pixels,4,8,certificate_subset,2.4095375239092647,3.4057934428349084,1,11,10,0.5878257189519227,0.24395790192892564,-0.0016346459453232542,0.0008251507479101463,True
yearbook_temporal,features,Yearbook periods,ResNet-18,0,3,certificate_subset,0.9029333848077862,1.0093697764847644,4,10,6,0.10300437428984491,0.11407749012599881,-0.0012275823849314804,0.00061507505944013,False
yearbook_temporal,features,Yearbook periods,ResNet-18,0,8,certificate_subset,1.1019968990753328,1.2362944682122936,1,8,7,0.10104330852502436,0.09169110059185114,-1.0613902213907345e-05,5.483604817492992e-06,True
yearbook_temporal,features,Yearbook periods,ResNet-18,1,3,certificate_subset,0.4183450150484842,0.2811232572548068,-2,10,12,0.09071650841647783,0.21684615605127794,-0.0008078688808834666,0.0004047152786314256,False
yearbook_temporal,features,Yearbook periods,ResNet-18,1,8,certificate_subset,1.0884633188493522,1.577948320963163,0,7,7,0.09225385145564967,0.08475604998170636,-0.00010155680198953299,5.056190456709784e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,2,3,certificate_subset,1.173746273470905,1.2098954003922247,3,9,6,0.18349984488901142,0.15633689242427234,-0.00012201744377182688,6.421394304965446e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,2,8,certificate_subset,1.5242215204340879,1.5669410642207686,2,11,9,0.1812783083498167,0.11893173395044959,0.00015055407642905472,-7.578955420963027e-05,False
yearbook_temporal,features,Yearbook periods,ResNet-18,3,3,certificate_subset,0.5629871453231193,0.34224792437863794,1,8,7,0.10084037656279546,0.17911665905785362,0.0001319972222978416,-6.613677629694562e-05,False
yearbook_temporal,features,Yearbook periods,ResNet-18,3,8,certificate_subset,1.229268681540311,1.4059099934536785,3,11,8,0.13124875252712254,0.10676978474930626,-0.00019406287317969007,9.709935915449999e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,4,3,certificate_subset,0.5002017462693584,0.5572236914067046,5,10,5,0.12697964089896993,0.2538568524520733,0.00012105096918468838,-5.22990297769318e-05,False
yearbook_temporal,features,Yearbook periods,ResNet-18,4,8,certificate_subset,1.1136891902625998,0.7852208766702418,-6,9,15,0.14375115826766538,0.12907654983503064,4.3807432920317524e-05,-2.190142027841521e-05,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,0,3,certificate_subset,0.810732151640397,1.0167267681228622,0,7,7,0.10849355059879603,0.13382169484616507,0.0038737582471970455,-0.001962478168438815,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,0,8,certificate_subset,1.1649741339637358,1.0003126224964003,1,9,8,0.212998335940766,0.18283524906776716,0.0008094837218557416,-0.0004064809791985396,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,1,3,certificate_subset,0.7338322665101699,0.5882055925711666,-2,6,8,0.14646831966762774,0.19959373054577711,0.0007780966822324986,-0.0003734550746789401,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,1,8,certificate_subset,0.9164956426215508,0.8951273170161482,1,8,7,0.15914071816416334,0.1736404525710085,0.0009777687608886199,-0.0004883846433035755,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,2,3,certificate_subset,0.9451216269633043,0.6810051457121645,0,8,8,0.2061254973344107,0.2180941494235999,-8.412588736805837e-05,4.5330153719543714e-05,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,2,8,certificate_subset,1.369982313405211,1.7044286484128524,2,9,7,0.24814986467610356,0.18113362650595494,-0.00017037725135604642,8.95187647493678e-05,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,3,3,certificate_subset,0.9841212296696521,0.9725460840973865,0,9,9,0.213813082276523,0.21726295077314342,-0.0007849019954619951,0.0003977191045157983,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,3,8,certificate_subset,1.1320595976150805,1.5391506771277788,2,9,7,0.20002267113303862,0.1766891703885803,-0.0003072516794755398,0.00015903848282471144,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,4,3,certificate_subset,0.8110633701122599,1.0509304070951613,1,7,6,0.13879482056297265,0.17112697438643043,-0.0009299996133002031,0.00048373563547296754,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,4,8,certificate_subset,1.1690138510762098,0.6770720301011051,-1,7,8,0.2981758411952078,0.2550661319544701,0.00010960826568362503,-5.3904328727076394e-05,False
mnist_split,mnist_replication,MNIST classes,Pixels,0,16,full_bank,2.738503604282379,4.060097900231779,5,16,11,0.8487825374124842,0.3099439183082275,-0.0004591530752626749,0.00023025840679981693,True
mnist_split,mnist_replication,MNIST classes,Pixels,1,16,full_bank,2.750458961517171,3.868460733142053,5,16,11,0.7970546447410416,0.2897896881549475,-0.000149660825320308,7.537985720918513e-05,True
mnist_split,mnist_replication,MNIST classes,Pixels,2,16,full_bank,2.609864328649523,3.6577056758944844,4,16,12,0.8486994587994598,0.32518911020888974,-0.0004940013013767786,0.00024798335350427047,True
mnist_split,mnist_replication,MNIST classes,Pixels,3,16,full_bank,2.9156326142256677,4.665172585794833,5,16,11,0.8478247091526105,0.29078585039006205,-0.0011717084596989391,0.0005881338896650131,True
mnist_split,mnist_replication,MNIST classes,Pixels,4,16,full_bank,2.8378286196160722,4.105878095225656,4,15,11,0.837496624466353,0.2951188167873426,-0.0008612518185017182,0.00043245941197678195,True
mnist_split,mnist_replication,MNIST classes,Pixels,5,16,full_bank,2.8423528497353354,3.7261364256288063,3,15,12,0.8597514460777804,0.30247878835938186,-0.0004893429246664027,0.00024520198045299235,True
mnist_split,mnist_replication,MNIST classes,Pixels,6,16,full_bank,2.676744200474017,4.116172700706803,5,16,11,0.871722476419486,0.3256652153258108,-0.0005903090749825868,0.0002965550341077923,True
mnist_split,mnist_replication,MNIST classes,Pixels,7,16,full_bank,2.583011248717933,3.618312717764306,4,16,12,0.8394306659606923,0.3249814209587125,-0.000552276921653716,0.0002767470442536625,True
mnist_split,mnist_replication,MNIST classes,Pixels,8,16,full_bank,2.5840584240332762,3.513990023762212,4,16,12,0.7899749086630115,0.30571093181012327,-0.0006144360738464805,0.0003079933944310679,True
mnist_split,mnist_replication,MNIST classes,Pixels,9,16,full_bank,2.8191079392439535,3.999144168226801,4,15,11,0.8338796455481413,0.2957955720460198,-0.0005117875653540827,0.0002564978305509343,True
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,0,20,full_bank,0.9515675017077733,0.718000364883931,0,6,6,0.32248862235703174,0.3389025179803462,-0.00479477013770091,0.0024217242534282594,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,1,20,full_bank,0.9326084750013884,0.24755952545428836,0,5,5,0.3169025179140354,0.33980231405635,-0.004135703531760071,0.0020880123272127528,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,2,20,full_bank,0.9766281538257864,0.5650880584490077,0,6,6,0.3347151984082391,0.3427253219119736,-0.0032450775760154427,0.0016315399879956172,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,3,20,full_bank,1.030644835151367,0.6658872650257183,-1,5,6,0.2790183038774358,0.27072207065051407,-0.0014104171289645029,0.0007055696583931226,True
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,4,20,full_bank,0.9128017785543556,0.5374932674832384,0,6,6,0.31184549708374476,0.34163550555042543,-0.002444513082312305,0.0012391439208524289,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,5,20,full_bank,1.0020716999205066,0.7085649453499202,1,6,5,0.2729438913858517,0.2723796025848291,-0.002283641492012989,0.0011580032550623188,True
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,6,20,full_bank,0.9267268264774294,0.33784291115247395,0,6,6,0.32253915048875037,0.34804123639622064,-0.004311496941074799,0.0021749413024658385,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,7,20,full_bank,0.8340123976917828,0.3870827821373825,0,5,5,0.22959436415133228,0.27528891031687164,-0.0029535622696801322,0.0014873311348728609,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,8,20,full_bank,0.8625408629347949,0.3986110425607311,0,6,6,0.23821444188575436,0.27617757270679305,-0.0015282681777258889,0.0007679384440968861,False
mnist_rot4,mnist_replication,MNIST four rotations,Pixels,9,20,full_bank,0.8699883328625138,0.39011968492053284,0,6,6,0.3534621496732604,0.4062837814275825,-0.004142178466007285,0.002093899347524653,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,0,20,full_bank,1.2179502569732465,1.4272818742290332,1,6,5,0.2256444094193551,0.1852657020493667,-0.0004135214526698183,0.0002069842571736024,True
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,1,20,full_bank,1.0767935263435995,0.9459605686299151,0,5,5,0.25107661614365245,0.23317062185191403,0.00012882409257575222,-6.445330376452161e-05,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,2,20,full_bank,1.3868428637237609,1.748497569536724,1,6,5,0.2501920846240424,0.18040406102841444,0.0002130719992088359,-0.00010675061110914096,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,3,20,full_bank,1.1940726621201851,1.5004035979520074,1,7,6,0.2448582873572175,0.20506146328017363,0.00032322131200890336,-0.00016180774293960307,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,4,20,full_bank,1.0586271850425928,0.79347444984571,0,6,6,0.18973601923319117,0.1792283647293238,0.00012072525744510898,-6.055670878950882e-05,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,5,20,full_bank,1.1654044169642193,1.6739925507470057,1,6,5,0.23983051647299547,0.20579166595037784,0.0005392492285570816,-0.0002699133037583343,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,6,20,full_bank,1.2353150144101073,1.2040450277173431,0,6,6,0.2982896868393469,0.24146851884722492,0.00025270354410000806,-0.00012653772741417024,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,7,20,full_bank,1.0533687504636606,1.7662865402227121,0,5,5,0.184823997374846,0.17545992065313515,0.00019232306376903985,-9.624193093746205e-05,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,8,20,full_bank,1.0514042877070762,1.2970089399125586,1,6,5,0.18080322896137602,0.1719635644207571,0.0003543873630270644,-0.00017736212355701773,False
mnist_rot60,mnist_replication,MNIST gradual rotations,Pixels,9,20,full_bank,1.1593057909912503,1.1723308163899797,0,6,6,0.25798289630395194,0.2225322242920626,0.00034569863420164104,-0.00017297765751770556,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,0,20,full_bank,0.35009615278882117,0.048954388804079596,1,9,8,0.056782791204837826,0.16219198855089773,-0.06269652018175065,0.03370574386050787,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,1,20,full_bank,0.32349102694831083,0.04233717485777748,1,9,8,0.07321815975761421,0.22633752919926714,-0.04458702924750302,0.024225503171944406,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,2,20,full_bank,0.30723666019725954,0.04549206660242474,1,9,8,0.05589659531887224,0.181933351583057,-0.04965393391771078,0.027416340874795712,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,3,20,full_bank,0.35874811616371655,0.06772527923599429,1,9,8,0.06276778152938225,0.1749633759769706,-0.04954286631499749,0.02690344612593538,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,4,20,full_bank,0.35547575040207385,0.0759519808686659,1,9,8,0.059294238805931404,0.1668024857922502,-0.048657826984014885,0.02599825816144584,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,5,20,full_bank,0.30997649511910114,0.05192713708321053,1,9,8,0.06428758505015966,0.20739503176025872,-0.056884341414801254,0.03056875506896148,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,6,20,full_bank,0.3239384948860579,0.06524790870816727,1,9,8,0.06847980471253348,0.21139755167603827,-0.039896800556929346,0.022449657205015024,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,7,20,full_bank,0.3427200505271036,0.057375999902000624,1,9,8,0.06149597972848403,0.1794350217733196,-0.05047558441609756,0.027297309162667767,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,8,20,full_bank,0.3570451821899386,0.07471128802418976,2,10,8,0.06311297007294196,0.17676465954767465,-0.041991145481770076,0.02280125941655998,False
mnist_permuted,mnist_replication,MNIST permutations,Pixels,9,20,full_bank,0.31680789043889207,0.04696928355467239,0,9,9,0.07138092664001953,0.22531296976578286,-0.052472391376448435,0.028259806239279317,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,0,16,full_bank,1.13776144956115,1.3263404803502534,1,11,10,0.7092520729232461,0.6233750257550158,0.0004090740753970312,-0.0002057077075113021,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,1,16,full_bank,1.110969395355481,1.2778794612207778,1,12,11,0.7092030484430519,0.6383641632325305,0.0001218258938452399,-6.12851022217442e-05,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,2,16,full_bank,1.1223025724926685,1.2760745183712827,1,12,11,0.7075478668451767,0.6304430589281205,-0.0002677508071320389,0.00013500025858257563,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,3,16,full_bank,1.1237409557612814,1.3508931158561779,1,12,11,0.6648745326842052,0.591661743105006,4.4812646686653856e-05,-2.2365577083052887e-05,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,4,16,full_bank,1.1535714092373943,1.4315204479681871,3,13,10,0.6623294759614922,0.5741555924997712,0.0006713671028445445,-0.00033720986476572603,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,5,16,full_bank,1.1019965901554134,1.3039024860554702,1,12,11,0.6976943972716134,0.6331184719666132,-0.00039846468394522105,0.0001996597000197527,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,6,16,full_bank,1.190734414905745,1.4497886088390357,1,12,11,0.7080369538086562,0.5946220626072206,-0.0003948558156308124,0.00019752008986289346,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,7,16,full_bank,1.122392557541364,1.3468866726097284,1,12,11,0.7193474067624595,0.6409053605435627,-0.00033803270353605086,0.0001691253565856705,True
cifar10_split,other_replication,CIFAR-10 classes,Pixels,8,16,full_bank,1.1840202796596055,1.4017775980479183,1,12,11,0.7074319376357306,0.5974829568283329,0.00016587158507919142,-8.33113671522335e-05,False
cifar10_split,other_replication,CIFAR-10 classes,Pixels,9,16,full_bank,1.1937075520359346,1.3594530463322672,1,12,11,0.7117384488466657,0.5962418916029778,0.00021860665906703325,-0.00011013865300590225,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,0,16,full_bank,1.1124404728274502,1.323364621919547,1,12,11,0.7411311304364532,0.6662209336493724,0.0003638416717536286,-0.000181995388419313,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,1,16,full_bank,1.1153047020182643,1.3001555642700195,1,12,11,0.7090242198194657,0.6357224340006904,-0.0006601503439900291,0.00033161555427592144,True
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,2,16,full_bank,1.1580235320226786,1.2758748867411842,0,11,11,0.7906496789328893,0.6827578689630681,0.000166733356840032,-8.31829075100581e-05,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,3,16,full_bank,1.1928364163845269,1.4343880050011404,1,12,11,0.7477996549427127,0.6269088071684503,0.00043343474602208776,-0.0002165823419598646,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,4,16,full_bank,1.1095821011649147,1.219792819940892,1,12,11,0.7191297681171595,0.6481086594332841,4.73318342464335e-06,-2.344559972262126e-06,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,5,16,full_bank,1.1403737883995502,1.1813728371292929,0,11,11,0.7152826541241882,0.6272352639111837,0.0001822287139230383,-9.137797034094216e-05,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,6,16,full_bank,1.1600282203906251,1.3638772771780896,1,12,11,0.6948586878000712,0.5990015377092173,9.480221201685346e-05,-4.748329240482959e-05,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,7,16,full_bank,1.0690322086201474,1.3055235591043541,2,12,10,0.681310034108769,0.6373147867903527,5.917862908699778e-05,-2.9679785125007554e-05,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,8,16,full_bank,1.1293012880474322,1.3057033593479748,0,11,11,0.7476393190251623,0.6620370727796074,0.00028315790324939805,-0.00014230810878656803,False
cifar100_split,other_replication,CIFAR-100 class pairs,Pixels,9,16,full_bank,1.2334876496409395,1.5422073953244717,1,12,11,0.8221838540117654,0.6665521574140592,0.0002208753074333103,-0.00011142299905025172,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,0,20,full_bank,1.1390070230865539,1.0396750314886818,0,7,7,0.2065523730084288,0.18134424882534964,-2.187274564879882e-05,1.1010996702315616e-05,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,1,20,full_bank,1.0539516715908275,0.9830655400699391,-1,8,9,0.20626418918436384,0.19570554774397775,0.00012426223802819436,-6.215090036296785e-05,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,2,20,full_bank,1.2465012750497544,1.817306690773047,3,12,9,0.3082555914905195,0.24729665156436798,-0.00020931339095053847,0.00010440288153967228,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,3,20,full_bank,1.0617252636562444,1.163532422503432,0,10,10,0.2175465848200914,0.2048991318817545,0.00015850022099450634,-7.938667625197518e-05,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,4,20,full_bank,1.4616158788101055,1.904352970397477,1,10,9,0.2895240893122384,0.19808493702732524,-8.971121315037855e-05,4.485303896660563e-05,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,5,20,full_bank,1.3016919462699057,1.9292067830917072,3,11,8,0.2906714623174422,0.22330280459242502,0.00020492355695489461,-0.00010248451661793654,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,6,20,full_bank,1.0289583526194324,1.2154960246710897,2,12,10,0.22427105173324702,0.21795930920072457,-0.00015684428001738748,7.8401205781777e-05,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,7,20,full_bank,1.3470270682524745,1.7429426049504728,3,10,7,0.2673321797977392,0.19846088181773114,-0.00012234757971962829,6.132483854732633e-05,True
yearbook_temporal,other_replication,Yearbook periods,Pixels,8,20,full_bank,1.3838479777237374,1.5606590091514863,2,9,7,0.22088318054639083,0.15961520636805565,9.849040778298068e-05,-4.9782904629944364e-05,False
yearbook_temporal,other_replication,Yearbook periods,Pixels,9,20,full_bank,0.9705868018407181,1.1842354631803609,1,8,7,0.17454212644781086,0.17983154738637666,0.00015276126476193586,-7.650042424893667e-05,False
mnist_split,features,MNIST classes,ResNet-18,0,16,full_bank,5.061809811735486,9.636517303995841,16,24,8,1.4808947613681638,0.2925623080374934,-0.0002018250145198186,0.00010095551633400613,True
mnist_split,features,MNIST classes,ResNet-18,1,16,full_bank,6.272353973231888,12.173822686287284,16,24,8,1.4699485073452991,0.23435356384835768,-0.000416584355537708,0.00020849103695869174,True
mnist_split,features,MNIST classes,ResNet-18,2,16,full_bank,5.642476220629884,9.452342409840604,16,24,8,1.47642132500863,0.26166194898803014,-0.00018089961583167558,9.050567328728721e-05,True
mnist_split,features,MNIST classes,ResNet-18,3,16,full_bank,5.986199864617603,11.80072839441187,18,26,8,1.5088566775406165,0.25205584705899253,-0.0003497099288585215,0.00017503500896138668,True
mnist_split,features,MNIST classes,ResNet-18,4,16,full_bank,6.334829929984093,13.671996775316629,17,24,7,1.4803172687878847,0.23367908612372199,-0.0004472139950220111,0.00022374926000541051,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,0,16,full_bank,5.167229951783242,8.602490167235787,7,18,11,1.3585415196063857,0.2629148561769628,-0.000651336461441332,0.0003260185883968929,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,1,16,full_bank,6.232180298151644,11.98574191268783,9,18,9,1.3310794361652667,0.21358166363704875,-0.0006575293281781969,0.00032908847601455124,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,2,16,full_bank,6.15537795210096,10.868285726328708,7,17,10,1.3364616089360548,0.21712096630555272,-0.0004554482133432014,0.00022839747016293916,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,3,16,full_bank,5.5497090804791265,9.786175567362621,7,18,11,1.3549428210365746,0.24414663929007202,-0.0004841150820783513,0.00024282880856706557,True
cifar10_split,features,CIFAR-10 classes,ResNet-18,4,16,full_bank,5.247561468945893,8.716319473364635,8,18,10,1.352401162755094,0.25771992777185293,-0.0005512826683780059,0.0002762190779817838,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,0,16,full_bank,3.005318658234252,4.9571717576488314,6,16,10,0.9350461784762543,0.311130460629966,-0.000412005348045974,0.00020639781615926954,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,1,16,full_bank,3.013307536984294,4.379463485914808,5,16,11,0.8973435628746731,0.2977935547105593,-0.0005059796264418326,0.00025352733696063737,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,2,16,full_bank,3.0857223582312696,4.851408721305091,5,16,11,0.9571107348293711,0.31017396373210493,-0.00019970400454005777,0.00010019454182719342,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,3,16,full_bank,3.0844975696960684,5.039150721913702,5,15,10,0.9146665632870131,0.29653664579711114,-0.00045458648317842076,0.0002279472685746206,True
cifar100_split,features,CIFAR-100 class pairs,ResNet-18,4,16,full_bank,3.2051936606020512,5.009081056757989,4,15,11,0.9233173888150676,0.28806914233121106,-0.00041998757318773006,0.00021043720895607516,True
yearbook_temporal,features,Yearbook periods,ResNet-18,0,20,full_bank,1.1028604454712632,0.9716662142140939,1,12,11,0.12273551227328362,0.11128834366784959,-0.0001224660593084348,6.125532003364636e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,1,20,full_bank,1.1441578206643845,1.1016864757075862,0,8,8,0.1224548470924567,0.10702618544472313,-6.23277742614059e-05,3.117755596083083e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,2,20,full_bank,1.160267015637968,1.294168609910188,3,12,9,0.17941461491009794,0.15463217732811924,-0.00010797003719453802,5.400024402182781e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,3,20,full_bank,1.829033117140461,2.6887185632966744,2,13,11,0.17271083772695542,0.09442739779199529,-4.760346363830159e-05,2.3814837461493557e-05,True
yearbook_temporal,features,Yearbook periods,ResNet-18,4,20,full_bank,1.3719450037272825,1.6365239883618719,1,12,11,0.19418061034260947,0.14153673056504604,-4.837615934694117e-05,2.420821100955542e-05,True


==> anc/reproducibility/recovery/README.md <==
# Recovery results

These files contain the previously completed numerical checks of the recovery bounds and analytic examples now stated as Theorems 5.1 and 5.2. They check 40 random projector distributions (25 rank-one and 15 rank-two evaluated tasks), 16,160 finite-time inequalities, and the sharp family and counterexample.

Run `python check_recovery_bounds.py` with NumPy installed. The script writes `recovery_verification.json` in its own directory. The saved results verify mathematical calculations; they are not real-data experiments or evidence that the assumptions hold for neural networks.


==> anc/reproducibility/recovery/check_recovery_bounds.py <==
"""Numerical stress checks of the recovery-time theorem and its sharp family."""

import json
import math
from pathlib import Path

import numpy as np


def vec(x):
    return x.reshape(-1, order="F")


def mat(x, d):
    return x.reshape((d, d), order="F")


def pairing(x, y):
    return float(np.trace(x @ y))


rng = np.random.default_rng(9302026)
errors = {"positive_decomposition": 0.0, "sharp_curve": 0.0,
          "sharp_area": 0.0, "sharp_mean_residual": 0.0,
          "small_fraction_counterexample": 0.0}
slacks = {"finite_time_lower_bound": float("inf"),
          "tail_area_lower_bound": float("inf"),
          "onset_upper_bound": float("inf"),
          "recovery_lower_bound": float("inf"),
          "recovery_upper_bound": float("inf")}
comparisons = 0
for trial in range(40):
    d = 5
    ps = []
    scale = np.diag(np.linspace(0.5, 1.5, d))
    for j in range(16):
        u, _ = np.linalg.qr(scale @ rng.normal(size=(d, 1 + j % 2)))
        ps.append(np.eye(d) - u @ u.T)
    probabilities = rng.dirichlet(np.ones(len(ps))*2)
    s_op = sum(prob*np.kron(p, p) for prob,p in zip(probabilities, ps))
    mean_p = sum(prob*p for prob,p in zip(probabilities, ps))
    h_mat = np.eye(d)-mean_p
    gap = np.linalg.eigvalsh(h_mat)[0]
    rank = 1 if trial < 25 else 2
    basis, _ = np.linalg.qr(rng.normal(size=(d,rank)))
    c = basis @ np.diag(np.linspace(1.0,0.4,rank)) @ basis.T
    c_sqrt = basis @ np.diag(np.sqrt(np.linspace(1.0,0.4,rank))) @ basis.T
    p_tau = np.eye(d)-basis @ basis.T
    coverage = float(np.linalg.eigvalsh(c_sqrt @ h_mat @ c_sqrt)[-1])
    target = rng.normal(size=d)
    b = mat(np.linalg.matrix_power(s_op, trial % 8) @ vec(np.outer(target,target)), d)
    a0 = p_tau @ b @ p_tau
    states = [a0]
    for _ in range(1000):
        states.append(mat(s_op @ vec(states[-1]), d))
    losses = np.array([pairing(c,a) for a in states])
    energies = np.array([float(np.trace(a)) for a in states])
    potential = mat(np.linalg.solve(np.eye(d*d)-s_op,vec(c)),d)

    # Full positive mean/variation decomposition through 15 updates.
    for m in [1, 3, 7, 15]:
        mean_power = np.linalg.matrix_power(mean_p,m)
        expanded = mean_power @ a0 @ mean_power
        for j in range(m):
            innovation = sum(prob*(p-mean_p) @ states[j] @ (p-mean_p)
                             for prob,p in zip(probabilities,ps))
            transport = np.linalg.matrix_power(mean_p,m-1-j)
            expanded += transport @ innovation @ transport
        errors["positive_decomposition"] = max(errors["positive_decomposition"],
                                                float(np.linalg.norm(expanded-states[m])))

    for m in [1, 4, 12, int(np.argmax(losses))]:
        current_loss = losses[m]
        current_energy = energies[m]
        for lag in range(101):
            lower = max(0.0, math.sqrt(max(0.0,current_loss))-
                        math.sqrt(lag*coverage*current_energy))**2
            slacks["finite_time_lower_bound"] = min(slacks["finite_time_lower_bound"],
                                                      losses[m+lag]-lower)
            comparisons += 1
        area = pairing(potential,states[m])
        area_lower = current_loss**2/(6*coverage*current_energy)
        slacks["tail_area_lower_bound"] = min(slacks["tail_area_lower_bound"],area-area_lower)
        epsilon = 0.25
        ratio = current_loss/current_energy
        lower_steps = math.ceil((1-math.sqrt(epsilon))**2*ratio/coverage-1e-12)
        upper_steps = math.ceil(math.log(1/(epsilon*ratio))/(-math.log1p(-gap)))
        assert m+upper_steps < len(losses)
        threshold = epsilon*current_loss
        above = np.flatnonzero(losses[m:m+upper_steps+1] > threshold)
        permanent_steps = int(above[-1]+1) if len(above) else 0
        # The total-energy bound certifies all times beyond upper_steps.
        assert current_energy*(1-gap)**upper_steps <= threshold*(1+1e-12)
        slacks["recovery_lower_bound"] = min(slacks["recovery_lower_bound"],
                                             permanent_steps-lower_steps)
        slacks["recovery_upper_bound"] = min(slacks["recovery_upper_bound"],
                                             upper_steps-permanent_steps)
    if rank == 1:
        for m in range(1,50):
            slacks["onset_upper_bound"] = min(slacks["onset_upper_bound"],
                                               m*coverage*energies[0]-losses[m])

sharp = []
for h in [0.25,0.1,0.03,0.01,0.003,0.001]:
    q = 1-h
    xs = [np.array([math.sqrt(h),math.sqrt(q)]),
          np.array([math.sqrt(h),-math.sqrt(q)])]
    ps = [np.eye(2)-np.outer(x,x) for x in xs]
    s_op = sum(np.kron(p,p)/2 for p in ps)
    mean_p = sum(ps)/2
    c = np.diag([1.,0.])
    a0 = np.diag([0.,1.])
    state = a0.copy()
    rho = 1-2*h*q
    for m in range(1,201):
        state = mat(s_op @ vec(state),2)
        errors["sharp_curve"] = max(errors["sharp_curve"],
                                    abs(pairing(c,state)-h*q*rho**(m-1)))
        mean_residual = float((np.linalg.matrix_power(mean_p,m) @ np.array([0.,1.]))[0])
        errors["sharp_mean_residual"] = max(errors["sharp_mean_residual"],abs(mean_residual))
    area = pairing(c,mat(np.linalg.solve(np.eye(4)-s_op,vec(a0)),2))
    errors["sharp_area"] = max(errors["sharp_area"],abs(area-0.5))
    epsilon = 0.25
    exact_steps = math.ceil(math.log(epsilon)/math.log1p(-2*h*q))
    lower_steps = math.ceil((1-math.sqrt(epsilon))**2*q/h)
    upper_steps = math.ceil(math.log(1/(epsilon*q))/(-math.log1p(-h)))
    assert lower_steps <= exact_steps <= upper_steps
    sharp.append({"coverage":h,"peak_over_postfit_energy":h*q,
                  "error_fraction_at_peak":q,"quarter_recovery_steps":exact_steps,
                  "lower_steps":lower_steps,"upper_steps":upper_steps,
                  "coverage_times_recovery":h*exact_steps,"area_over_postfit_energy":area})

counterexamples = []
for delta in [0.1,0.01,0.001]:
    u = np.array([math.sqrt(1-delta),math.sqrt(delta/2),math.sqrt(delta/2)])
    e0 = np.array([0.,1.,-1.])/math.sqrt(2)
    c = np.outer(u,u)
    a0 = np.outer(e0,e0)
    probabilities = [delta,(1-delta)/2,(1-delta)/2]
    ps = [np.eye(3)-np.outer(e,e) for e in np.eye(3)]
    s_op = sum(prob*np.kron(p,p) for prob,p in zip(probabilities,ps))
    state = a0.copy()
    curve = []
    a = (1+delta)/2
    for m in range(101):
        curve.append(pairing(c,state))
        expected = delta/2*(a**m-delta**m)
        errors["small_fraction_counterexample"] = max(
            errors["small_fraction_counterexample"],abs(curve[-1]-expected))
        state = mat(s_op @ vec(state),3)
    assert int(np.argmax(curve)) == 1
    recovery = max(i for i,value in enumerate(curve[1:]) if value > curve[1]/4)+1
    counterexamples.append({"delta":delta,"coverage":1.5*delta*(1-delta),
                            "fraction_at_peak":delta*(1-delta)/(2*(1+delta)),
                            "quarter_recovery_steps":recovery})

assert min(slacks.values()) >= -1e-11
results = {"random_distributions":40,"finite_time_comparisons":comparisons,
           "rank_one_tasks":25,"rank_two_tasks":15,
           "max_absolute_errors":errors,"minimum_slacks":slacks,"sharp_family":sharp,
           "small_fraction_counterexamples":counterexamples}
Path(__file__).with_name("recovery_verification.json").write_text(
    json.dumps(results,ensure_ascii=False,indent=2),encoding="utf-8")
print(json.dumps(results,ensure_ascii=False,indent=2))


==> anc/reproducibility/recovery/recovery_verification.json <==
{
  "random_distributions": 40,
  "finite_time_comparisons": 16160,
  "rank_one_tasks": 25,
  "rank_two_tasks": 15,
  "max_absolute_errors": {
    "positive_decomposition": 4.083326004716289e-15,
    "sharp_curve": 2.7755575615628914e-17,
    "sharp_area": 6.8833827526759706e-15,
    "sharp_mean_residual": 0.0,
    "small_fraction_counterexample": 1.0408340855860843e-17
  },
  "minimum_slacks": {
    "finite_time_lower_bound": -1.1102230246251565e-16,
    "tail_area_lower_bound": 0.003412789070481312,
    "onset_upper_bound": 0.017810407088436907,
    "recovery_lower_bound": 5,
    "recovery_upper_bound": 10
  },
  "sharp_family": [
    {
      "coverage": 0.25,
      "peak_over_postfit_energy": 0.1875,
      "error_fraction_at_peak": 0.75,
      "quarter_recovery_steps": 3,
      "lower_steps": 1,
      "upper_steps": 6,
      "coverage_times_recovery": 0.75,
      "area_over_postfit_energy": 0.4999999999999999
    },
    {
      "coverage": 0.1,
      "peak_over_postfit_energy": 0.09000000000000001,
      "error_fraction_at_peak": 0.9,
      "quarter_recovery_steps": 7,
      "lower_steps": 3,
      "upper_steps": 15,
      "coverage_times_recovery": 0.7000000000000001,
      "area_over_postfit_energy": 0.5000000000000001
    },
    {
      "coverage": 0.03,
      "peak_over_postfit_energy": 0.029099999999999997,
      "error_fraction_at_peak": 0.97,
      "quarter_recovery_steps": 24,
      "lower_steps": 9,
      "upper_steps": 47,
      "coverage_times_recovery": 0.72,
      "area_over_postfit_energy": 0.4999999999999996
    },
    {
      "coverage": 0.01,
      "peak_over_postfit_energy": 0.0099,
      "error_fraction_at_peak": 0.99,
      "quarter_recovery_steps": 70,
      "lower_steps": 25,
      "upper_steps": 139,
      "coverage_times_recovery": 0.7000000000000001,
      "area_over_postfit_energy": 0.4999999999999993
    },
    {
      "coverage": 0.003,
      "peak_over_postfit_energy": 0.002991,
      "error_fraction_at_peak": 0.997,
      "quarter_recovery_steps": 232,
      "lower_steps": 84,
      "upper_steps": 463,
      "coverage_times_recovery": 0.6960000000000001,
      "area_over_postfit_energy": 0.5000000000000027
    },
    {
      "coverage": 0.001,
      "peak_over_postfit_energy": 0.000999,
      "error_fraction_at_peak": 0.999,
      "quarter_recovery_steps": 694,
      "lower_steps": 250,
      "upper_steps": 1387,
      "coverage_times_recovery": 0.6940000000000001,
      "area_over_postfit_energy": 0.5000000000000069
    }
  ],
  "small_fraction_counterexamples": [
    {
      "delta": 0.1,
      "coverage": 0.13500000000000004,
      "fraction_at_peak": 0.04090909090909091,
      "quarter_recovery_steps": 3
    },
    {
      "delta": 0.01,
      "coverage": 0.014849999999999999,
      "fraction_at_peak": 0.004900990099009901,
      "quarter_recovery_steps": 3
    },
    {
      "delta": 0.001,
      "coverage": 0.0014985,
      "fraction_at_peak": 0.0004990009990009991,
      "quarter_recovery_steps": 3
    }
  ]
}
